The QED Initial State Corrections to the Forward-Backward Asymmetry of $e^+e^- \to \gamma^*/Z^{0*}$ to Higher Orders

The QED initial state corrections are calculated to the forward-backward asymmetry for $e^+e^- \rightarrow \gamma^*/{Z^{0}}^*$ in the leading logarithmic approximation to $O(\alpha^6 L^6)$ extending the known corrections up to $O(\alpha^2 L^2)$ in analytic form. We use the method of massive on-shell operator matrix elements and present the radiators both in Mellin-$N$ and momentum fraction $z$-space. Numerical results are presented for various energies around the $Z$-peak by also including energy cuts. These corrections are of relevance for the precision measurements at the FCC$\_$ee.

==> HFB-nspace.m <==
{0, (32*(-1)^n*ln2*(7 + 12*n + 4*n^2))/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (8*(45 + 180*n + 287*n^2 + 254*n^3 + 131*n^4 + 36*n^5 + 4*n^6))/
   (n*(1 + n)^2*(2 + n)^2*(3 + n)*(3 + 2*n)*(5 + 2*n)) + 
  (32*(-1)^n*(7 + 12*n + 4*n^2)*S[-1, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)), 
 (-128*(-1)^n*ln2^2*(7 + 12*n + 4*n^2))/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (4*(-283500 - 2490750*n - 6626079*n^2 + 2517357*n^3 + 55369928*n^4 + 
     153554685*n^5 + 238055867*n^6 + 243898504*n^7 + 174795216*n^8 + 
     89357040*n^9 + 32510704*n^10 + 8231040*n^11 + 1378432*n^12 + 
     137216*n^13 + 6144*n^14))/(3*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*
    (-1 + 2*n)*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
  (4*(-1)^n*(-5 + 66*n + 192*n^2 + 144*n^3 + 32*n^4)*z2)/
   ((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (512*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, -1}}, n])/
   ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  ln2*((128*(-1)^n*(-5637 - 14140*n + 11472*n^2 + 66232*n^3 + 76464*n^4 + 
       39424*n^5 + 9600*n^6 + 896*n^7))/(3*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) + (256*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n))) - 
  (256*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {2, 1, 1}}, n])/
   ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (8*(-1)^n*(107 + 426*n + 600*n^2 + 336*n^3 + 64*n^4)*S[-2, n])/
   ((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (128*(-1)^n*(-5637 - 14140*n + 11472*n^2 + 66232*n^3 + 76464*n^4 + 
     39424*n^5 + 9600*n^6 + 896*n^7)*S[-1, n])/(3*(-1 + 2*n)*(1 + 2*n)^2*
    (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
  (256*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}}, n]*S[-1, n])/
   ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (64*(45 + 180*n + 287*n^2 + 254*n^3 + 131*n^4 + 36*n^5 + 4*n^6)*S[1, n])/
   (n*(1 + n)^2*(2 + n)^2*(3 + n)*(3 + 2*n)*(5 + 2*n)) + 
  (256*(-1)^n*(7 + 12*n + 4*n^2)*S[-1, 1, n])/((1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)), (1024*(-1)^n*ln2^3*(7 + 12*n + 4*n^2))/
   (3*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (32*(-1)^(2*n)*(-1111950 - 11914197*n - 32022654*n^2 - 8160768*n^3 + 
     99962400*n^4 + 161469057*n^5 + 8107276*n^6 - 227248356*n^7 - 
     258465832*n^8 - 89992512*n^9 + 49802688*n^10 + 67222080*n^11 + 
     32412032*n^12 + 8401152*n^13 + 1162240*n^14 + 67584*n^15))/
   (3*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)^2*(1 + 2*n)^2*
    (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
  (2*(-14145516000 + 2291984893800*n + 38141385938280*n^2 + 
     233831862430992*n^3 + 731252216682117*n^4 + 1145858681806074*n^5 + 
     150620555374734*n^6 - 3124945614719023*n^7 - 6398401345367455*n^8 - 
     4824479286920716*n^9 + 3294329456798692*n^10 + 12678506391406121*n^11 + 
     15840577081733680*n^12 + 11063155718319032*n^13 + 
     3325319301003280*n^14 - 1837868566285816*n^15 - 3017208751088288*n^16 - 
     2032017393613984*n^17 - 859528356667904*n^18 - 228972805905664*n^19 - 
     25898699915264*n^20 + 7332054465536*n^21 + 4525865820160*n^22 + 
     1199102658560*n^23 + 197276508160*n^24 + 20757700608*n^25 + 
     1291255808*n^26 + 36372480*n^27))/(27*(-1 + n)^2*n^3*(1 + n)^4*(2 + n)^4*
    (3 + n)^3*(4 + n)*(-1 + 2*n)^2*(1 + 2*n)^2*(3 + 2*n)^3*(5 + 2*n)^3*
    (7 + 2*n)^2) - (4*(-1)^n*(4689 + 12254*n + 9864*n^2 + 2800*n^3 + 192*n^4)*
    z3)/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (384*(-1)^n*(263 + 818*n + 888*n^2 + 400*n^3 + 64*n^4)*CS[{{2, 1, -2}}, n])/
   ((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  ln2^2*((-128*(-1)^n*(-59961 - 157826*n + 111132*n^2 + 715640*n^3 + 
       838608*n^4 + 434336*n^5 + 105792*n^6 + 9856*n^7))/
     (9*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (1024*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}}, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + 
  ln2*((64*(-1)^n*(267517566 + 1981734597*n + 4317911133*n^2 - 
       2741649419*n^3 - 27069754103*n^4 - 41872782724*n^5 - 1106144884*n^6 + 
       86695288832*n^7 + 149974978208*n^8 + 142192963200*n^9 + 
       88806744192*n^10 + 38496138496*n^11 + 11702510848*n^12 + 
       2454129664*n^13 + 338615296*n^14 + 27680768*n^15 + 1015808*n^16))/
     (27*(1 + n)^2*(2 + n)*(3 + n)*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*
      (5 + 2*n)^3*(7 + 2*n)^2) + 
    (64*(-1)^n*(-22050 - 1128216*n - 6178299*n^2 - 11017888*n^3 + 
       5236881*n^4 + 54971282*n^5 + 106933500*n^6 + 115760696*n^7 + 
       80442384*n^8 + 37331488*n^9 + 11542080*n^10 + 2286208*n^11 + 
       262656*n^12 + 13312*n^13)*CS[{{2, 1, 1}}, n])/
     (3*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) + (1024*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{2, 1, 1}}, n]^2)/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (192*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{2, 1, 2}}, n])/
     ((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
  (32*(-1)^n*(331 + 1146*n + 1416*n^2 + 720*n^3 + 128*n^4)*
    CS[{{1, 0, -2}, {2, 1, 1}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) - (64*(-1)^n*(-22050 - 3668376*n - 22435323*n^2 - 
     46411072*n^3 - 3355599*n^4 + 161147378*n^5 + 348926940*n^6 + 
     395371256*n^7 + 282711696*n^8 + 133972768*n^9 + 42106944*n^10 + 
     8451712*n^11 + 981504*n^12 + 50176*n^13)*CS[{{1, 0, -1}, {2, 1, 1}}, n])/
   (3*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
    (5 + 2*n)^2*(7 + 2*n)) - 
  (64*(-1)^n*(341 + 1014*n + 1032*n^2 + 432*n^3 + 64*n^4)*
    CS[{{1, 0, -1}, {2, 1, 2}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) + (4096*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, 1}, {2, 1, -1}}, 
     n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (2048*(-1)^(2*n)*(7 + 12*n + 4*n^2)*CS[{{1, 0, 1}, {2, 1, 1}}, n])/
   ((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (8192*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, -1}, {2, 1, 1}}, n])/
   ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (2048*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}, {1, 0, -1}}, n])/
   ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (2048*(-1)^(2*n)*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}, {1, 0, 1}}, n])/
   ((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (4096*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}, {2, 1, -1}}, n])/
   ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (2048*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {1, 0, 1}, {2, 1, 1}}, n])/
   ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (2048*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {2, 1, 1}, {1, 0, 1}}, n])/
   ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (2048*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {2, 1, 1}, {2, 1, 1}}, n])/
   ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (8*(-1)^n*(4481 + 13774*n + 14712*n^2 + 6512*n^3 + 1024*n^4)*S[-3, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (2048*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}}, n]^2*S[-1, n])/
   ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (64*(-1)^n*(341 + 1014*n + 1032*n^2 + 432*n^3 + 64*n^4)*CS[{{2, 1, 2}}, n]*
    S[-1, n])/((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (2048*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}, {2, 1, 1}}, n]*S[-1, n])/
   ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  ((-2048*(-1)^(2*n)*(-3 + 2*n)*(7 + 12*n + 4*n^2))/
     ((-1 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)*(5 + 2*n)) - 
    (32*(793800 + 40188960*n + 387126684*n^2 + 1577036877*n^3 + 
       3242052262*n^4 + 2841475084*n^5 - 1893515340*n^6 - 8583503807*n^7 - 
       11732496406*n^8 - 9322564762*n^9 - 4562199256*n^10 - 1164644816*n^11 + 
       65279328*n^12 + 175397120*n^13 + 69058432*n^14 + 14242816*n^15 + 
       1591296*n^16 + 76288*n^17))/(9*(-1 + n)*n^2*(1 + n)^3*(2 + n)^3*
      (3 + n)^2*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)))*
   S[1, n] + (256*(45 + 180*n + 287*n^2 + 254*n^3 + 131*n^4 + 36*n^5 + 4*n^6)*
    S[1, n]^2)/(n*(1 + n)^2*(2 + n)^2*(3 + n)*(3 + 2*n)*(5 + 2*n)) + 
  CS[{{2, 1, -1}}, n]*((-128*(-1)^n*(-22050 - 704856*n - 3468795*n^2 - 
       5119024*n^3 + 6668961*n^4 + 37275266*n^5 + 66601260*n^6 + 
       69158936*n^7 + 46730832*n^8 + 21224608*n^9 + 6447936*n^10 + 
       1258624*n^11 + 142848*n^12 + 7168*n^13))/(3*n*(1 + n)^2*(2 + n)^2*
      (3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (8192*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}}, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - (4096*(-1)^n*(7 + 12*n + 4*n^2)*
      S[1, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + 
  z2*((256*(-1)^n*ln2*(7 + 12*n + 4*n^2))/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (2*(-1)^n*(-1540350 - 23897007*n - 111074481*n^2 - 201824828*n^3 + 
       4258552*n^4 + 686492688*n^5 + 1408976576*n^6 + 1539327968*n^7 + 
       1065990912*n^8 + 489983744*n^9 + 149484800*n^10 + 29145600*n^11 + 
       3291136*n^12 + 163840*n^13))/(9*n*(1 + n)^2*(2 + n)^2*(3 + n)*
      (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (16*(-1)^n*(107 + 426*n + 600*n^2 + 336*n^3 + 64*n^4)*CS[{{2, 1, 1}}, n])/
     ((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (24*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + S[-2, n]*
   ((-4*(-1)^n*(-746550 - 29331279*n - 163366245*n^2 - 319578748*n^3 + 
       15733588*n^4 + 1198686408*n^5 + 2501366672*n^6 + 2776048768*n^7 + 
       1949254080*n^8 + 907148416*n^9 + 279879680*n^10 + 55130112*n^11 + 
       6283264*n^12 + 315392*n^13))/(9*n*(1 + n)^2*(2 + n)^2*(3 + n)*
      (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (48*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + S[-1, n]*
   ((64*(-1)^n*(163033641 + 1297269207*n + 3178551930*n^2 - 587933129*n^3 - 
       16564451651*n^4 - 28946936860*n^5 - 5112428212*n^6 + 54625530368*n^7 + 
       103060058144*n^8 + 103054323072*n^9 + 67397342592*n^10 + 
       30535546624*n^11 + 9701320960*n^12 + 2127827968*n^13 + 
       307428352*n^14 + 26353664*n^15 + 1015808*n^16))/
     (27*(1 + n)^2*(2 + n)*(3 + n)*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*
      (5 + 2*n)^3*(7 + 2*n)^2) - (1024*(-1)^n*(7 + 12*n + 4*n^2)*S[2, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n))) - 
  (16*(-1)^n*(1791 + 6386*n + 8136*n^2 + 4240*n^3 + 768*n^4)*S[-2, 1, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (256*(-1)^n*(-112881 - 320114*n + 139644*n^2 + 1268024*n^3 + 1547088*n^4 + 
     819104*n^5 + 202560*n^6 + 19072*n^7)*S[-1, 1, n])/
   (9*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
  CS[{{2, 1, 1}}, n]*((1024*(-1)^(2*n)*(42 - 61*n - 33*n^2 + 102*n^3 + 
       72*n^4 + 16*n^5))/(3*(-1 + n)^2*n^2*(-1 + 2*n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) - (1024*(42 + 23*n - 141*n^2 - 114*n^3 + 216*n^4 + 112*n^5))/
     (3*(-1 + n)^2*n^2*(-1 + 2*n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (2048*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {2, 1, 1}}, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (32*(-1)^n*(331 + 1146*n + 1416*n^2 + 720*n^3 + 128*n^4)*S[-2, n])/
     ((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (64*(-1)^n*(-22050 - 1974936*n - 11597307*n^2 - 22815616*n^3 + 
       2372721*n^4 + 90363314*n^5 + 187597980*n^6 + 208964216*n^7 + 
       147865488*n^8 + 69545248*n^9 + 21730368*n^10 + 4341376*n^11 + 
       502272*n^12 + 25600*n^13)*S[-1, n])/(3*n*(1 + n)^2*(2 + n)^2*(3 + n)*
      (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (2048*(7 + 12*n + 4*n^2)*S[1, n])/((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + (2048*(-1)^n*(7 + 12*n + 4*n^2)*S[-1, 1, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + 
  (1024*(-1)^n*(7 + 12*n + 4*n^2)*S[2, -1, n])/((1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) + (2048*(-1)^n*(7 + 12*n + 4*n^2)*S[-1, 1, 1, n])/
   ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)), 
 (-2048*(-1)^n*li4half*(-11 - 8*n + 30*n^2 + 32*n^3 + 8*n^4))/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (256*(-1)^n*ln2^4*(325 + 1072*n + 1254*n^2 + 608*n^3 + 104*n^4))/
   (9*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (16*(-1)^n*(-201162811500*(-1)^n - 1357849955700*(-1)^n*n - 
     8388217693125*(-1)^n*n^2 - 36060544742400*(-1)^n*n^3 - 
     45026461421307*(-1)^n*n^4 + 195963472747842*(-1)^n*n^5 + 
     745333739686551*(-1)^n*n^6 + 542798765338794*(-1)^n*n^7 - 
     1608147824103397*(-1)^n*n^8 - 3671990687906606*(-1)^n*n^9 - 
     1431471761869398*(-1)^n*n^10 + 4330211736136518*(-1)^n*n^11 + 
     6815262997124368*(-1)^n*n^12 + 2708373927267056*(-1)^n*n^13 - 
     3064526890433248*(-1)^n*n^14 - 4766550324176096*(-1)^n*n^15 - 
     2602289607799296*(-1)^n*n^16 - 121920310769664*(-1)^n*n^17 + 
     801179367640576*(-1)^n*n^18 + 630416048056832*(-1)^n*n^19 + 
     272268691460096*(-1)^n*n^20 + 77153658056704*(-1)^n*n^21 + 
     14762595999744*(-1)^n*n^22 + 1850815537152*(-1)^n*n^23 + 
     137979559936*(-1)^n*n^24 + 4652269568*(-1)^n*n^25))/
   (135*(-1 + n)^3*n^3*(1 + n)^3*(2 + n)^3*(3 + n)^2*(-1 + 2*n)^3*(1 + 2*n)^3*
    (3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) + 
  (-60761421000000 + 146100807860490000*n + 1761637843933443000*n^2 + 
    13117446721775935800*n^3 + 72899178713020160280*n^4 + 
    263281005138942350235*n^5 + 460896245713550613573*n^6 - 
    385963183275229404450*n^7 - 4056987902168937890052*n^8 - 
    9138227127708958287105*n^9 - 6333960063699187886999*n^10 + 
    14522802110371817174247*n^11 + 43632619032621310559115*n^12 + 
    45535368078795489703300*n^13 - 5150054831102451769510*n^14 - 
    80647041117576185581925*n^15 - 114912672805542010088711*n^16 - 
    72255592098194231803634*n^17 + 13421211124355472781508*n^18 + 
    76403144814789180518724*n^19 + 83019943813650482040132*n^20 + 
    49802874595957032798696*n^21 + 12290902608524427815328*n^22 - 
    8523032355833307629376*n^23 - 12600768378390790939008*n^24 - 
    8894089447377775321344*n^25 - 4448065264876934561280*n^26 - 
    1721208615499963370496*n^27 - 532069442995432493056*n^28 - 
    132949698659270344704*n^29 - 26883931702279938048*n^30 - 
    4370580506672939008*n^31 - 563274061547798528*n^32 - 
    56219321514655744*n^33 - 4186355892355072*n^34 - 218586549846016*n^35 - 
    7124867612672*n^36 - 108802867200*n^37)/(405*(-1 + n)^3*n^4*(1 + n)^5*
    (2 + n)^5*(3 + n)^4*(4 + n)*(-1 + 2*n)^3*(1 + 2*n)^3*(3 + 2*n)^4*
    (5 + 2*n)^4*(7 + 2*n)^3) + 
  (2*(-1)^n*(10033 + 55694*n + 96600*n^2 + 60784*n^3 + 12416*n^4)*z2^2)/
   (15*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (256*(-1)^n*(-655 - 546*n + 1608*n^2 + 1776*n^3 + 448*n^4)*
    CS[{{2, 1, -3}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  ln2^3*((256*(-1)^n*(-212385 - 582218*n + 362556*n^2 + 2579096*n^3 + 
       3058512*n^4 + 1589024*n^5 + 386880*n^6 + 35968*n^7))/
     (27*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (8192*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}}, n])/
     (3*(1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + 
  ln2^2*((-64*(-1)^n*(812908602 + 6152111694*n + 13535917305*n^2 - 
       9174981220*n^3 - 88324032823*n^4 - 138666387020*n^5 - 
       10968458672*n^6 + 268890166960*n^7 + 471164988688*n^8 + 
       446706465408*n^9 + 277735759104*n^10 + 119504929280*n^11 + 
       35972348672*n^12 + 7452296192*n^13 + 1013338112*n^14 + 81424384*n^15 + 
       2928640*n^16))/(27*(1 + n)^2*(2 + n)*(3 + n)*(-1 + 2*n)^2*(1 + 2*n)^3*
      (3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) - 
    (64*(-1)^n*(-198450 - 11714040*n - 66024531*n^2 - 121790120*n^3 + 
       46328769*n^4 + 581233530*n^5 + 1150695444*n^6 + 1255857992*n^7 + 
       876724848*n^8 + 407917664*n^9 + 126270144*n^10 + 25015680*n^11 + 
       2872320*n^12 + 145408*n^13)*CS[{{2, 1, 1}}, n])/
     (9*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) - (4096*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{2, 1, 1}}, n]^2)/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (2048*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{2, 1, 2}}, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) - 
  (32*(-1)^n*(2687 + 9266*n + 11400*n^2 + 5776*n^3 + 1024*n^4)*
    CS[{{1, 0, -3}, {2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) + (64*(-1)^n*(3809 + 11614*n + 12264*n^2 + 5360*n^3 + 832*n^4)*
    CS[{{1, 0, -2}, {2, 1, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) - (640*(-1)^n*(419 + 1210*n + 1176*n^2 + 464*n^3 + 64*n^4)*
    CS[{{1, 0, -1}, {2, 1, 3}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) + (8192*(-1)^n*(123 + 368*n + 378*n^2 + 160*n^3 + 24*n^4)*
    CS[{{1, 0, 1}, {2, 1, -2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) + (16384*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, 2}, {2, 1, -1}}, 
     n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (768*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{2, 1, -2}, {1, 0, 1}}, n])/
   ((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
  (512*(-1)^n*(3663 + 11090*n + 11592*n^2 + 5008*n^3 + 768*n^4)*
    CS[{{2, 1, -2}, {2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) + (128*(-1)^n*(-66150 - 20836068*n - 117678809*n^2 - 
     205343730*n^3 + 73162839*n^4 + 813606948*n^5 + 1409903780*n^6 + 
     1309867584*n^7 + 751818704*n^8 + 274501440*n^9 + 62195904*n^10 + 
     7981056*n^11 + 443392*n^12)*CS[{{2, 1, -1}, {1, 0, 1}}, n])/
   (9*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)*
    (5 + 2*n)^2*(7 + 2*n)) + (256*(-1)^n*(13 + 24*n + 8*n^2)*
    CS[{{2, 1, -1}, {1, 0, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
  (8192*(-1)^n*(123 + 368*n + 378*n^2 + 160*n^3 + 24*n^4)*
    CS[{{2, 1, -1}, {2, 1, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) - (8192*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}, {1, 0, -2}}, 
     n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (512*(-1)^n*(2667255 + 8970364*n - 38950260*n^2 - 206942640*n^3 - 
     295973136*n^4 - 10291264*n^5 + 433723584*n^6 + 551719424*n^7 + 
     336615936*n^8 + 113264640*n^9 + 20146176*n^10 + 1478656*n^11)*
    CS[{{2, 1, 1}, {1, 0, -1}}, n])/(45*(1 + n)*(2 + n)*(-1 + 2*n)^2*
    (1 + 2*n)^3*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
  ((-12288*(56 + 157*n + 161*n^2 + 118*n^3 + 52*n^4 + 8*n^5))/
     ((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (64*(-1)^(2*n)*(-2755620 + 7919649*n + 110499237*n^2 + 232783504*n^3 - 
       97926969*n^4 - 996344471*n^5 - 1475338406*n^6 - 775595468*n^7 + 
       332639144*n^8 + 771636080*n^9 + 541615968*n^10 + 211127744*n^11 + 
       48679040*n^12 + 6228992*n^13 + 342016*n^14))/
     (3*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)))*CS[{{2, 1, 1}, {1, 0, 1}}, n] + 
  (128*(-1)^(2*n)*(2727 + 8738*n + 9864*n^2 + 4624*n^3 + 768*n^4)*
    CS[{{2, 1, 1}, {1, 0, 2}}, n])/(3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) + (8192*(-1)^n*(123 + 368*n + 378*n^2 + 160*n^3 + 
     24*n^4)*CS[{{2, 1, 1}, {2, 1, -2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) + 
  (256*(-1)^n*(-992250 - 141628140*n - 785498121*n^2 - 1448908516*n^3 + 
     285996255*n^4 + 5832643434*n^5 + 11678879340*n^6 + 12745790440*n^7 + 
     8892126288*n^8 + 4138591840*n^9 + 1282863936*n^10 + 254710656*n^11 + 
     29325312*n^12 + 1488896*n^13)*CS[{{2, 1, 1}, {2, 1, -1}}, n])/
   (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
    (5 + 2*n)^2*(7 + 2*n)) + (768*(-1)^n*(13 + 24*n + 8*n^2)*
    CS[{{2, 1, 2}, {1, 0, -1}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
  (128*(-1)^(2*n)*(3585 + 10894*n + 11448*n^2 + 4976*n^3 + 768*n^4)*
    CS[{{2, 1, 2}, {1, 0, 1}}, n])/(3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) + (256*(-1)^(2*n)*(565 + 1734*n + 1848*n^2 + 
     816*n^3 + 128*n^4)*CS[{{2, 1, 2}, {2, 1, 1}}, n])/
   ((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (64*(-1)^n*(4479 + 15026*n + 17928*n^2 + 8848*n^3 + 1536*n^4)*
    CS[{{1, 0, -2}, {1, 0, 1}, {2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) + (64*(-1)^n*(4479 + 15026*n + 17928*n^2 + 
     8848*n^3 + 1536*n^4)*CS[{{1, 0, -2}, {2, 1, 1}, {1, 0, 1}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (128*(-1)^n*(779 + 2586*n + 3048*n^2 + 1488*n^3 + 256*n^4)*
    CS[{{1, 0, -2}, {2, 1, 1}, {2, 1, 1}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) - 
  (128*(-1)^n*(-198450 - 42195960*n - 261108819*n^2 - 546508328*n^3 - 
     56780991*n^4 + 1855346682*n^5 + 4054616724*n^6 + 4611184712*n^7 + 
     3303956592*n^8 + 1567613024*n^9 + 493048512*n^10 + 99001728*n^11 + 
     11498496*n^12 + 587776*n^13)*CS[{{1, 0, -1}, {1, 0, 1}, {2, 1, 1}}, n])/
   (9*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
    (5 + 2*n)^2*(7 + 2*n)) - 
  (4096*(-1)^n*(123 + 368*n + 378*n^2 + 160*n^3 + 24*n^4)*
    CS[{{1, 0, -1}, {1, 0, 1}, {2, 1, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) + (8192*(-1)^n*(7 + 12*n + 4*n^2)*
    CS[{{1, 0, -1}, {1, 0, 2}, {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) - (64*(-1)^n*(-66150 - 27571752*n - 172559217*n^2 - 
     363688088*n^3 - 42860853*n^4 + 1223924382*n^5 + 2686716924*n^6 + 
     3061204184*n^7 + 2195728464*n^8 + 1042491680*n^9 + 328021056*n^10 + 
     65880192*n^11 + 7652352*n^12 + 391168*n^13)*
    CS[{{1, 0, -1}, {2, 1, 1}, {1, 0, 1}}, n])/(3*n*(1 + n)^2*(2 + n)^2*
    (3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
  (128*(-1)^n*(2727 + 8738*n + 9864*n^2 + 4624*n^3 + 768*n^4)*
    CS[{{1, 0, -1}, {2, 1, 1}, {1, 0, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) + 
  (128*(-1)^n*(-198450 - 62517240*n - 391165011*n^2 - 829653800*n^3 - 
     125520831*n^4 + 2704755450*n^5 + 5990564244*n^6 + 6848069192*n^7 + 
     4922111088*n^8 + 2340743264*n^9 + 737567424*n^10 + 148325760*n^11 + 
     17249280*n^12 + 882688*n^13)*CS[{{1, 0, -1}, {2, 1, 1}, {2, 1, 1}}, n])/
   (9*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
    (5 + 2*n)^2*(7 + 2*n)) + 
  (4096*(-1)^n*(123 + 368*n + 378*n^2 + 160*n^3 + 24*n^4)*
    CS[{{1, 0, -1}, {2, 1, 1}, {2, 1, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) - (128*(-1)^n*(3585 + 10894*n + 11448*n^2 + 
     4976*n^3 + 768*n^4)*CS[{{1, 0, -1}, {2, 1, 2}, {1, 0, 1}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (256*(-1)^n*(565 + 1734*n + 1848*n^2 + 816*n^3 + 128*n^4)*
    CS[{{1, 0, -1}, {2, 1, 2}, {2, 1, 1}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) - (32768*(-1)^n*(7 + 12*n + 4*n^2)*
    CS[{{1, 0, 1}, {1, 0, 1}, {2, 1, -1}}, n])/((1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) - (16384*(-1)^(2*n)*(7 + 12*n + 4*n^2)*
    CS[{{1, 0, 1}, {1, 0, 1}, {2, 1, 1}}, n])/((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) - (32768*(-1)^n*(7 + 12*n + 4*n^2)*
    CS[{{1, 0, 1}, {2, 1, -1}, {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) - (16384*(-1)^(2*n)*(7 + 12*n + 4*n^2)*
    CS[{{1, 0, 1}, {2, 1, 1}, {1, 0, 1}}, n])/((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) + (16384*(-1)^(2*n)*(7 + 12*n + 4*n^2)*
    CS[{{1, 0, 1}, {2, 1, 1}, {2, 1, 1}}, n])/((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) - (65536*(-1)^n*(7 + 12*n + 4*n^2)*
    CS[{{2, 1, -1}, {2, 1, 1}, {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) + (16384*(-1)^n*(7 + 12*n + 4*n^2)*
    CS[{{2, 1, 1}, {1, 0, -1}, {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) - (16384*(-1)^(2*n)*(7 + 12*n + 4*n^2)*
    CS[{{2, 1, 1}, {1, 0, 1}, {1, 0, 1}}, n])/((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) + (16384*(-1)^(2*n)*(7 + 12*n + 4*n^2)*
    CS[{{2, 1, 1}, {1, 0, 1}, {2, 1, 1}}, n])/((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) - (32768*(-1)^n*(7 + 12*n + 4*n^2)*
    CS[{{2, 1, 1}, {2, 1, -1}, {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) + (16384*(-1)^n*(7 + 12*n + 4*n^2)*
    CS[{{2, 1, 1}, {2, 1, 1}, {1, 0, -1}}, n])/((1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) + (16384*(-1)^(2*n)*(7 + 12*n + 4*n^2)*
    CS[{{2, 1, 1}, {2, 1, 1}, {1, 0, 1}}, n])/((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) - (32768*(-1)^n*(7 + 12*n + 4*n^2)*
    CS[{{2, 1, 1}, {2, 1, 1}, {2, 1, -1}}, n])/((1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) - (16384*(-1)^n*(7 + 12*n + 4*n^2)*
    CS[{{1, 0, -1}, {1, 0, 1}, {1, 0, 1}, {2, 1, 1}}, n])/
   ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (16384*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {1, 0, 1}, {2, 1, 1}, 
      {1, 0, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (16384*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {1, 0, 1}, {2, 1, 1}, 
      {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (16384*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {2, 1, 1}, {1, 0, 1}, 
      {1, 0, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (16384*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {2, 1, 1}, {1, 0, 1}, 
      {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (16384*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {2, 1, 1}, {2, 1, 1}, 
      {1, 0, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (16384*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {2, 1, 1}, {2, 1, 1}, 
      {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (16*(-1)^n*(5883 + 18554*n + 20520*n^2 + 9424*n^3 + 1536*n^4)*S[-4, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (8192*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}}, n]^3*S[-1, n])/
   ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (16384*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}, {2, 1, 1}, {2, 1, 1}}, n]*
    S[-1, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  CS[{{2, 1, 1}, {2, 1, 2}}, n]*
   ((256*(-1)^(2*n)*(565 + 1734*n + 1848*n^2 + 816*n^3 + 128*n^4))/
     ((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (1792*(-1)^n*(13 + 24*n + 8*n^2)*S[-1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{1, 0, 2}, {2, 1, 1}}, n]*
   ((128*(-1)^(2*n)*(2727 + 8738*n + 9864*n^2 + 4624*n^3 + 768*n^4))/
     (3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (128*(-1)^n*(13 + 24*n + 8*n^2)*S[-1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{1, 0, 1}, {2, 1, 2}}, n]*
   ((-128*(-1)^(2*n)*(3585 + 10894*n + 11448*n^2 + 4976*n^3 + 768*n^4))/
     (3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (384*(-1)^n*(13 + 24*n + 8*n^2)*S[-1, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{2, 1, 3}}, n]*
   ((-256*(-1)^(2*n)*(565 + 1734*n + 1848*n^2 + 816*n^3 + 128*n^4))/
     ((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (896*(-1)^n*(185 + 622*n + 744*n^2 + 368*n^3 + 64*n^4)*S[-1, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + 
  CS[{{1, 0, 1}, {2, 1, 1}}, n]*
   ((-12288*(56 + 157*n + 161*n^2 + 118*n^3 + 52*n^4 + 8*n^5))/
     ((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (64*(-1)^(2*n)*(-2755620 + 7919649*n + 110499237*n^2 + 232783504*n^3 - 
       97926969*n^4 - 996344471*n^5 - 1475338406*n^6 - 775595468*n^7 + 
       332639144*n^8 + 771636080*n^9 + 541615968*n^10 + 211127744*n^11 + 
       48679040*n^12 + 6228992*n^13 + 342016*n^14))/
     (3*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (64*(-1)^n*(-66150 - 514788*n - 1170137*n^2 + 129294*n^3 + 4920663*n^4 + 
       9692964*n^5 + 9898916*n^6 + 6319680*n^7 + 2696144*n^8 + 786240*n^9 + 
       153792*n^10 + 18432*n^11 + 1024*n^12)*S[-1, n])/
     (9*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)*
      (5 + 2*n)^2*(7 + 2*n))) + 
  ((-8192*(-1)^(2*n)*(-3 + 2*n)*(7 + 12*n + 4*n^2))/
     ((-1 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)*(5 + 2*n)) - 
    (32*(3005100 + 282073590*n + 2562417135*n^2 + 9638538423*n^3 + 
       17532119473*n^4 + 9195232813*n^5 - 27674778606*n^6 - 74305467896*n^7 - 
       94158133090*n^8 - 75406835014*n^9 - 40225236952*n^10 - 
       13816128416*n^11 - 2470118112*n^12 + 137594432*n^13 + 201363328*n^14 + 
       51679744*n^15 + 6303744*n^16 + 315904*n^17))/
     (9*(-1 + n)*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)))*S[1, n]^2 + 
  (2048*(45 + 180*n + 287*n^2 + 254*n^3 + 131*n^4 + 36*n^5 + 4*n^6)*
    S[1, n]^3)/(3*n*(1 + n)^2*(2 + n)^2*(3 + n)*(3 + 2*n)*(5 + 2*n)) + 
  CS[{{2, 1, -1}, {2, 1, 1}}, n]*
   ((1024*(-1)^n*(-496125 - 30998385*n - 156977514*n^2 - 249015899*n^3 + 
       193853625*n^4 + 1388382051*n^5 + 2543138340*n^6 + 2659190900*n^7 + 
       1801917792*n^8 + 819735440*n^9 + 249317184*n^10 + 48705984*n^11 + 
       5530368*n^12 + 277504*n^13))/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*
      (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (32768*(-1)^n*(7 + 12*n + 4*n^2)*S[1, n])/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n))) + CS[{{1, 0, 1}, {2, 1, -1}}, n]*
   ((256*(-1)^n*(-198450 - 26955000*n - 163566675*n^2 - 334149224*n^3 - 
       5226111*n^4 + 1218290106*n^5 + 2602656084*n^6 + 2933521352*n^7 + 
       2090340720*n^8 + 987765344*n^9 + 309659328*n^10 + 62008704*n^11 + 
       7185408*n^12 + 366592*n^13))/(9*n*(1 + n)^2*(2 + n)^2*(3 + n)*
      (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (32768*(-1)^n*(7 + 12*n + 4*n^2)*S[1, n])/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n))) + CS[{{1, 0, -1}, {2, 1, 2}}, n]*
   ((-32*(-1)^n*(-47250 - 76985199*n - 468610767*n^2 - 924430588*n^3 + 
       91249322*n^4 + 3561798876*n^5 + 7273316296*n^6 + 7956313936*n^7 + 
       5527180128*n^8 + 2552844352*n^9 + 783813760*n^10 + 153997056*n^11 + 
       17537024*n^12 + 880640*n^13))/(9*n*(1 + n)^2*(2 + n)^2*(3 + n)*
      (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (384*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + 
  z3*((-256*(-1)^n*ln2*(-161 - 326*n - 96*n^2 + 80*n^3 + 32*n^4))/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (2*(-1)^n*(4266675 + 43226658*n + 197800881*n^2 + 509421862*n^3 + 
       756084763*n^4 + 599112318*n^5 + 164395388*n^6 - 82166920*n^7 - 
       44990352*n^8 + 32319200*n^9 + 35689280*n^10 + 13341312*n^11 + 
       2334208*n^12 + 160768*n^13))/(9*n*(1 + n)^2*(2 + n)^2*(3 + n)*
      (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (16*(-1)^n*(5361 + 14414*n + 12312*n^2 + 3952*n^3 + 384*n^4)*
      CS[{{2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (824*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{1, 0, -2}, {2, 1, 1}}, n]*
   ((16*(-1)^n*(-1143450 - 78711921*n - 471283371*n^2 - 979765412*n^3 - 
       73042652*n^4 + 3485233056*n^5 + 7652806736*n^6 + 8783097440*n^7 + 
       6352446912*n^8 + 3040566272*n^9 + 963957248*n^10 + 194941440*n^11 + 
       22786048*n^12 + 1171456*n^13))/(9*n*(1 + n)^2*(2 + n)^2*(3 + n)*
      (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (192*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + S[-3, n]*
   ((-4*(-1)^n*(1285200 - 256488795*n - 1623238029*n^2 - 3332039920*n^3 + 
       78255216*n^4 + 12661490064*n^5 + 26891220384*n^6 + 30290331424*n^7 + 
       21600073152*n^8 + 10221086848*n^9 + 3209925888*n^10 + 644058624*n^11 + 
       74787840*n^12 + 3823616*n^13))/(9*n*(1 + n)^2*(2 + n)^2*(3 + n)*
      (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (368*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + 
  ln2*((-16*(-1)^n*(-78764805000 - 2433403547424*n - 11641685201784*n^2 + 
       6472004205015*n^3 + 209827197959733*n^4 + 744957047381220*n^5 + 
       1186386619379624*n^6 + 382668322410479*n^7 - 2161652273647709*n^8 - 
       4619362196111906*n^9 - 3862457263171232*n^10 + 1069372656726016*n^11 + 
       7377986675080000*n^12 + 11094416824245376*n^13 + 
       10662500317547008*n^14 + 7549652760268288*n^15 + 
       4135553416540672*n^16 + 1788481168012288*n^17 + 614787663241216*n^18 + 
       167622768689152*n^19 + 35882715725824*n^20 + 5912954699776*n^21 + 
       725121630208*n^22 + 62410915840*n^23 + 3368222720*n^24 + 
       85852160*n^25))/(81*n*(1 + n)^3*(2 + n)^2*(3 + n)^2*(-1 + 2*n)^3*
      (1 + 2*n)^4*(3 + 2*n)^4*(5 + 2*n)^4*(7 + 2*n)^3) + 
    (64*(-1)^n*(-198450 - 11714040*n - 66024531*n^2 - 121790120*n^3 + 
       46328769*n^4 + 581233530*n^5 + 1150695444*n^6 + 1255857992*n^7 + 
       876724848*n^8 + 407917664*n^9 + 126270144*n^10 + 25015680*n^11 + 
       2872320*n^12 + 145408*n^13)*CS[{{2, 1, 1}}, n]^2)/
     (9*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) + (8192*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{2, 1, 1}}, n]^3)/(3*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (32*(-1)^n*(349650 - 4659039*n - 29404953*n^2 - 32812620*n^3 + 
       105684632*n^4 + 376522920*n^5 + 543709792*n^6 + 457377984*n^7 + 
       244101504*n^8 + 83981184*n^9 + 18086656*n^10 + 2221056*n^11 + 
       118784*n^12)*CS[{{2, 1, 2}}, n])/(9*n*(1 + n)^2*(2 + n)^2*(3 + n)*
      (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    CS[{{2, 1, 1}}, n]*((32*(-1)^n*(-125023500 - 599517450*n + 
         41346436311*n^2 + 406109923155*n^3 + 1446303002913*n^4 + 
         1611339064689*n^5 - 4098044494561*n^6 - 17261440649922*n^7 - 
         24253255214859*n^8 - 2973793731948*n^9 + 48200640357520*n^10 + 
         98754959723088*n^11 + 115094095216976*n^12 + 93406685661312*n^13 + 
         56179020328704*n^14 + 25657235306496*n^15 + 8959326383872*n^16 + 
         2380055356416*n^17 + 473064329216*n^18 + 68145008640*n^19 + 
         6717665280*n^20 + 405209088*n^21 + 11272192*n^22))/
       (27*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^3*
        (3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) + 
      (4096*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{2, 1, 2}}, n])/
       (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
    (128*(-1)^n*(497 + 1406*n + 1320*n^2 + 496*n^3 + 64*n^4)*
      CS[{{2, 1, 3}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (64*(-1)^n*(-66150 - 514788*n - 1170137*n^2 + 129294*n^3 + 4920663*n^4 + 
       9692964*n^5 + 9898916*n^6 + 6319680*n^7 + 2696144*n^8 + 786240*n^9 + 
       153792*n^10 + 18432*n^11 + 1024*n^12)*CS[{{1, 0, 1}, {2, 1, 1}}, n])/
     (9*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)*
      (5 + 2*n)^2*(7 + 2*n)) + (384*(-1)^n*(13 + 24*n + 8*n^2)*
      CS[{{1, 0, 1}, {2, 1, 2}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    (128*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{1, 0, 2}, {2, 1, 1}}, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
    (1792*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{2, 1, 1}, {2, 1, 2}}, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    (256*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{2, 1, -2}}, n]*
   ((-64*(-1)^n*(-4205250 - 227492955*n - 967613679*n^2 - 996350844*n^3 + 
       2882840590*n^4 + 11300999796*n^5 + 18717130520*n^6 + 18981388080*n^7 + 
       12838758432*n^8 + 5922160320*n^9 + 1843274624*n^10 + 370485504*n^11 + 
       43399168*n^12 + 2248704*n^13))/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*
      (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (512*(-1)^n*(3663 + 11090*n + 11592*n^2 + 5008*n^3 + 768*n^4)*
      CS[{{2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (256*(-1)^n*(4287 + 12658*n + 12744*n^2 + 5264*n^3 + 768*n^4)*S[1, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + 
  CS[{{2, 1, 1}, {2, 1, 1}}, n]*
   ((4096*(-1 - 2*n + 4*n^2)*(56 + 157*n + 161*n^2 + 118*n^3 + 52*n^4 + 
       8*n^5))/((-1 + n)^2*n^2*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + (8192*(-1)^(2*n)*(210 - 53*n - 2351*n^2 - 1828*n^3 + 
       1240*n^4 + 712*n^5))/(15*(-1 + n)^2*n^2*(1 + 2*n)^2*(3 + 2*n)*
      (5 + 2*n)) - (128*(-1)^n*(1013 + 3174*n + 3480*n^2 + 1584*n^3 + 
       256*n^4)*S[-2, n])/((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (128*(-1)^n*(-992250 - 161870040*n - 918665631*n^2 - 1751748616*n^3 + 
       181079685*n^4 + 6691909794*n^5 + 13751113380*n^6 + 15220989160*n^7 + 
       10731494448*n^8 + 5038275040*n^9 + 1573419456*n^10 + 314430336*n^11 + 
       36406272*n^12 + 1857536*n^13)*S[-1, n])/(45*n*(1 + n)^2*(2 + n)^2*
      (3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (4096*(56 + 157*n + 161*n^2 + 118*n^3 + 52*n^4 + 8*n^5)*S[1, n])/
     ((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + 
  S[-2, n]*((2*(-1)^n*(1518142500 + 25333418250*n + 1292280662169*n^2 + 
       11371905308619*n^3 + 39901787688654*n^4 + 43757716275561*n^5 - 
       128590863666745*n^6 - 561119065224202*n^7 - 882858183499518*n^8 - 
       340111575229580*n^9 + 1327334665720456*n^10 + 3261716556147792*n^11 + 
       4196658772945280*n^12 + 3701929749132032*n^13 + 
       2409650208858624*n^14 + 1189985882570752*n^15 + 449565358371328*n^16 + 
       129370755388416*n^17 + 27902661773312*n^18 + 4370555555840*n^19 + 
       469617426432*n^20 + 30961795072*n^21 + 944373760*n^22))/
     (27*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^3*
      (3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) - 
    (8*(-1)^n*(-349650 - 4775841*n - 24360039*n^2 - 60612276*n^3 - 
       70956824*n^4 - 6247080*n^5 + 92085152*n^6 + 129423168*n^7 + 
       91121280*n^8 + 38038656*n^9 + 9512192*n^10 + 1317888*n^11 + 
       77824*n^12)*S[1, n])/(9*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*
      (1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (48*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n]^2)/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n)) + (8192*(-1)^n*(7 + 12*n + 4*n^2)*S[2, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + CS[{{2, 1, -1}}, n]*
   ((64*(-1)^n*(625117500 + 21751112250*n + 2985028470945*n^2 + 
       27705265755165*n^3 + 103825630344141*n^4 + 158422715946687*n^5 - 
       103108597250083*n^6 - 834735988680222*n^7 - 1267075639529319*n^8 + 
       90769152453084*n^9 + 3633975979416256*n^10 + 7493243906736624*n^11 + 
       9122925671397584*n^12 + 7812060743762304*n^13 + 
       4982601060350208*n^14 + 2421804218277888*n^15 + 902778517431040*n^16 + 
       256760383982592*n^17 + 54796871057408*n^18 + 8500959375360*n^19 + 
       905379999744*n^20 + 59204763648*n^21 + 1792147456*n^22))/
     (135*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^3*
      (3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) - 
    (65536*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}}, n]^2)/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (512*(-1)^n*(3663 + 11090*n + 11592*n^2 + 5008*n^3 + 768*n^4)*
      CS[{{2, 1, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (65536*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}, {2, 1, 1}}, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (128*(-1)^n*(-595350 - 55586664*n - 331673337*n^2 - 670250840*n^3 + 
       4568355*n^4 + 2475500430*n^5 + 5254394844*n^6 + 5905799576*n^7 + 
       4201409232*n^8 + 1983281696*n^9 + 621352512*n^10 + 124380288*n^11 + 
       14410752*n^12 + 735232*n^13)*S[1, n])/(9*n*(1 + n)^2*(2 + n)^2*(3 + n)*
      (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (16384*(-1)^n*(7 + 12*n + 4*n^2)*S[1, n]^2)/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + CS[{{2, 1, 1}}, n]*
     ((-1024*(-1)^n*(-496125 - 30998385*n - 156977514*n^2 - 249015899*n^3 + 
         193853625*n^4 + 1388382051*n^5 + 2543138340*n^6 + 2659190900*n^7 + 
         1801917792*n^8 + 819735440*n^9 + 249317184*n^10 + 48705984*n^11 + 
         5530368*n^12 + 277504*n^13))/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*
        (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
      (32768*(-1)^n*(7 + 12*n + 4*n^2)*S[1, n])/((1 + 2*n)*(3 + 2*n)*
        (5 + 2*n))) - (256*(-1)^n*(13 + 24*n + 8*n^2)*S[2, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
  CS[{{1, 0, -1}, {2, 1, 1}}, n]*
   ((-32*(-1)^n*(-625117500 + 4503822750*n + 2394083802555*n^2 + 
       21681942634935*n^3 + 66967535628729*n^4 + 8044619135613*n^5 - 
       521079580989557*n^6 - 1638352648388058*n^7 - 2338164652934211*n^8 - 
       863027117259804*n^9 + 3163304442369584*n^10 + 7544930949036816*n^11 + 
       9438351540348496*n^12 + 8113001468635776*n^13 + 
       5155513708776192*n^14 + 2489435400333312*n^15 + 920846642067200*n^16 + 
       259779814683648*n^17 + 54990790684672*n^18 + 8463033569280*n^19 + 
       894383517696*n^20 + 58052247552*n^21 + 1744830464*n^22))/
     (135*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^3*
      (3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) - 
    (64*(-1)^n*(-66150 - 514788*n - 1170137*n^2 + 129294*n^3 + 4920663*n^4 + 
       9692964*n^5 + 9898916*n^6 + 6319680*n^7 + 2696144*n^8 + 786240*n^9 + 
       153792*n^10 + 18432*n^11 + 1024*n^12)*S[1, n])/
     (9*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)*
      (5 + 2*n)^2*(7 + 2*n)) - (128*(-1)^n*(13 + 24*n + 8*n^2)*S[2, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
  z2*((-512*(-1)^n*ln2^2*(19 + 48*n + 36*n^2 + 8*n^3))/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)) + 
    ((-1)^n*(3018424500 + 50531011650*n + 93494753253*n^2 - 
       1078105569273*n^3 - 5689987276014*n^4 - 7816897177923*n^5 + 
       15590844266131*n^6 + 73640852336078*n^7 + 103315261934166*n^8 - 
       1446443325500*n^9 - 249590276143096*n^10 - 493474558732656*n^11 - 
       569534228481344*n^12 - 459878138930944*n^13 - 275423475604992*n^14 - 
       125211573493760*n^15 - 43484789314048*n^16 - 11475031661568*n^17 - 
       2262258857984*n^18 - 322640834560*n^19 - 31419334656*n^20 - 
       1867022336*n^21 - 50987008*n^22))/(27*n^2*(1 + n)^3*(2 + n)^3*
      (3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*
      (7 + 2*n)^2) - (32*(-1)^n*(331 + 1146*n + 1416*n^2 + 720*n^3 + 128*n^4)*
      CS[{{2, 1, 1}}, n]^2)/((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    ln2*((128*(-1)^n*(-101283 - 293614*n + 145044*n^2 + 1239880*n^3 + 
         1499376*n^4 + 784480*n^5 + 191424*n^6 + 17792*n^7))/
       (9*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
      (2048*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}}, n])/
       ((1 + 2*n)*(3 + 2*n)*(5 + 2*n))) - 
    (512*(-1)^n*(53 + 143*n + 123*n^2 + 40*n^3 + 4*n^4)*CS[{{2, 1, 2}}, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (4*(-1)^n*(-770175 - 6262650*n - 16020918*n^2 - 9000612*n^3 + 
       31094696*n^4 + 71495376*n^5 + 70500192*n^6 + 39484224*n^7 + 
       13267584*n^8 + 2628864*n^9 + 280576*n^10 + 12288*n^11)*S[1, n])/
     (9*n*(1 + n)*(2 + n)*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) + (24*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n]^2)/
     ((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + CS[{{2, 1, 1}}, n]*
     ((-8*(-1)^n*(-746550 - 28203921*n - 156409101*n^2 - 304192516*n^3 + 
         21700714*n^4 + 1156219980*n^5 + 2393476040*n^6 + 2641139152*n^7 + 
         1844570976*n^8 + 853873984*n^9 + 262052480*n^10 + 51349248*n^11 + 
         5822464*n^12 + 290816*n^13))/(9*n*(1 + n)^2*(2 + n)^2*(3 + n)*
        (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
      (96*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/((1 + n)*(2 + n)*(1 + 2*n)*
        (5 + 2*n))) - (16*(-1)^n*(13 + 24*n + 8*n^2)*S[2, n])/
     ((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
  S[-1, n]*((-16*(-1)^n*(-1715947537500 - 903434374862370*n - 
       9374362142627970*n^2 - 36519858305695395*n^3 - 42156227387563281*n^4 + 
       143111778876951516*n^5 + 598786131878350960*n^6 + 
       702678587346835147*n^7 - 737480781543947281*n^8 - 
       3556374642561502954*n^9 - 4705384630502182432*n^10 - 
       676623783829845760*n^11 + 7907232555005652032*n^12 + 
       15840209107304557184*n^13 + 18281939556835037696*n^14 + 
       14982214324554126848*n^15 + 9295949551011822080*n^16 + 
       4482593594628703232*n^17 + 1696024283259674624*n^18 + 
       503121913702547456*n^19 + 115902001100177408*n^20 + 
       20331549849190400*n^21 + 2625322844291072*n^22 + 
       235281713659904*n^23 + 13072128212992*n^24 + 339110920192*n^25))/
     (405*n*(1 + n)^3*(2 + n)^2*(3 + n)^2*(-1 + 2*n)^3*(1 + 2*n)^4*
      (3 + 2*n)^4*(5 + 2*n)^4*(7 + 2*n)^3) - 
    (896*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n)) - (128*(-1)^n*(-1708545 - 7517354*n - 6352242*n^2 + 
       19687060*n^3 + 53518392*n^4 + 57656784*n^5 + 33737376*n^6 + 
       11209664*n^7 + 1986432*n^8 + 145664*n^9)*S[2, n])/
     (9*(1 + n)*(2 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*
      (7 + 2*n)) - (16384*(-1)^n*(7 + 12*n + 4*n^2)*S[3, n])/
     (3*(1 + 2*n)*(3 + 2*n)*(5 + 2*n))) - 
  (16*(-1)^n*(16715 + 52058*n + 56616*n^2 + 25552*n^3 + 4096*n^4)*
    S[-3, 1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (8*(-1)^n*(-1578150 - 166459995*n - 1016042457*n^2 - 2128518724*n^3 - 
     220179108*n^4 + 7306678104*n^5 + 16039284624*n^6 + 18303340288*n^7 + 
     13142607168*n^8 + 6241598848*n^9 + 1962983424*n^10 + 393818112*n^11 + 
     45674496*n^12 + 2330624*n^13)*S[-2, 1, n])/(9*n*(1 + n)^2*(2 + n)^2*
    (3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
  (16*(-1)^n*(13131 + 40538*n + 43560*n^2 + 19408*n^3 + 3072*n^4)*
    S[-2, 2, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (64*(-1)^n*(62511750 + 13388471748*n + 100263682701*n^2 + 
     234378494934*n^3 - 121709042161*n^4 - 1638091798908*n^5 - 
     3143996354518*n^6 - 1373926190616*n^7 + 4796351644560*n^8 + 
     11371000968096*n^9 + 13348746415904*n^10 + 10277543606016*n^11 + 
     5583591851264*n^12 + 2189790664704*n^13 + 618787573248*n^14 + 
     123147110400*n^15 + 16398626816*n^16 + 1312333824*n^17 + 47734784*n^18)*
    S[-1, 1, n])/(27*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)^2*(1 + 2*n)^3*
    (3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) + 
  S[2, n]*((8192*(7 + 12*n + 4*n^2))/((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) - (128*(-1)^(2*n)*(13 + 24*n + 8*n^2))/
     (3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
    (8192*(-1)^n*(7 + 12*n + 4*n^2)*S[-1, 1, n])/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n))) + CS[{{2, 1, 1}}, n]^2*
   ((-8192*(-1)^(2*n)*(-210 - 52*n + 1345*n^2 - 339*n^3 - 2346*n^4 - 
       572*n^5 + 104*n^6))/(15*(-1 + n)^2*n^2*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)*(5 + 2*n)) - (2048*(1680 + 4243*n - 5979*n^2 - 17302*n^3 - 
       678*n^4 + 13268*n^5 + 13872*n^6 + 6496*n^7 + 960*n^8))/
     (15*(-1 + n)^2*n^2*(1 + n)*(2 + n)*(-1 + 2*n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) - (8192*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{1, 0, -1}, {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (384*(-1)^n*(13 + 24*n + 8*n^2)*S[-2, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n)) + (128*(-1)^n*(-992250 - 135621720*n - 786964383*n^2 - 
       1534281448*n^3 + 120436965*n^4 + 5860799682*n^5 + 12172229700*n^6 + 
       13546245160*n^7 + 9580252464*n^8 + 4505344480*n^9 + 1408033728*n^10 + 
       281409408*n^11 + 32572416*n^12 + 1660928*n^13)*S[-1, n])/
     (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) + (2048*(112 + 337*n + 365*n^2 + 214*n^3 + 
       68*n^4 + 8*n^5)*S[1, n])/((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n)) + (8192*(-1)^n*(7 + 12*n + 4*n^2)*S[-1, 1, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + CS[{{2, 1, 2}}, n]*
   ((-2048*(1230 + 2477*n - 5561*n^2 - 10888*n^3 + 2808*n^4 + 6912*n^5 + 
       7568*n^6 + 5024*n^7 + 960*n^8))/(15*(-1 + n)^2*n^2*(1 + n)*(2 + n)*
      (-1 + 2*n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (256*(-1)^(2*n)*(-1968 - 2223*n + 15261*n^2 + 14966*n^3 - 31756*n^4 - 
       45048*n^5 - 9056*n^6 + 6976*n^7 + 2304*n^8))/
     (3*(-1 + n)^2*n^2*(1 + n)*(2 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)*
      (5 + 2*n)) - (256*(-1)^n*(2319 + 6770*n + 6696*n^2 + 2704*n^3 + 
       384*n^4)*CS[{{1, 0, -1}, {2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n)) - (256*(-1)^n*(565 + 1734*n + 1848*n^2 + 816*n^3 + 
       128*n^4)*CS[{{2, 1, 1}, {1, 0, -1}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n)) + (64*(-1)^n*(1567 + 5666*n + 7320*n^2 + 
       3856*n^3 + 704*n^4)*S[-2, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + (32*(-1)^n*(-236250 - 347035275*n - 1984356027*n^2 - 
       3667560332*n^3 + 890582530*n^4 + 15266434188*n^5 + 30220775720*n^6 + 
       32728868240*n^7 + 22683496416*n^8 + 10496456000*n^9 + 
       3237272192*n^10 + 639965952*n^11 + 73406464*n^12 + 3715072*n^13)*
      S[-1, n])/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    ((-384*(-1)^(2*n)*(13 + 24*n + 8*n^2))/((-1 + n)*n*(1 + n)*(2 + n)*
        (1 + 2*n)*(5 + 2*n)) + (2048*(246 + 667*n + 627*n^2 + 386*n^3 + 
         156*n^4 + 24*n^5))/(3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
        (5 + 2*n)))*S[1, n] + (4096*(-1)^n*(13 + 24*n + 8*n^2)*S[-1, 1, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
  (128*(-1)^n*(-1708545 - 7517354*n - 6352242*n^2 + 19687060*n^3 + 
     53518392*n^4 + 57656784*n^5 + 33737376*n^6 + 11209664*n^7 + 
     1986432*n^8 + 145664*n^9)*S[2, -1, n])/(9*(1 + n)*(2 + n)*(-1 + 2*n)*
    (1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
  S[1, n]*((64*(-1)^(2*n)*(861840 - 34488135*n - 190898559*n^2 - 
       339422054*n^3 + 55678361*n^4 + 849823683*n^5 + 135321504*n^6 - 
       2854862152*n^7 - 4763795888*n^8 - 2678247616*n^9 + 1004872384*n^10 + 
       2552475264*n^11 + 1825519104*n^12 + 718743808*n^13 + 166777856*n^14 + 
       21430272*n^15 + 1179648*n^16))/(9*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2*
      (3 + n)*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (16*(-10287648000 + 1249471591200*n + 2491856962200*n^2 - 
       66938073607908*n^3 - 400437354439233*n^4 - 605471334561090*n^5 + 
       1902789709918059*n^6 + 10514022607160600*n^7 + 21429988619109920*n^8 + 
       18603103194056593*n^9 - 12639906446627211*n^10 - 
       62284992337353428*n^11 - 95594734946995561*n^12 - 
       84705973542091133*n^13 - 36260612331223018*n^14 + 
       16816459274733934*n^15 + 46314758186138444*n^16 + 
       47555577725804656*n^17 + 33289716255799520*n^18 + 
       17675501267966176*n^19 + 7373522390354624*n^20 + 
       2443743605136640*n^21 + 642574605183488*n^22 + 132609990969856*n^23 + 
       21033474778112*n^24 + 2475414032384*n^25 + 203592179712*n^26 + 
       10442219520*n^27 + 251346944*n^28))/(27*(-1 + n)^2*n^3*(1 + n)^4*
      (2 + n)^4*(3 + n)^3*(4 + n)*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*
      (5 + 2*n)^3*(7 + 2*n)^2) + (736*(-1)^n*(13 + 24*n + 8*n^2)*S[-2, 1, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    (8192*(-1)^n*(7 + 12*n + 4*n^2)*S[2, -1, n])/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n))) + (40960*(-1)^n*(7 + 12*n + 4*n^2)*S[3, -1, n])/
   (3*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (32*(-1)^n*(8373 + 28582*n + 34776*n^2 + 17456*n^3 + 3072*n^4)*
    S[-2, 1, 1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (512*(-1)^n*(-635745 - 1880522*n + 590652*n^2 + 6998168*n^3 + 8726352*n^4 + 
     4667168*n^5 + 1161024*n^6 + 109696*n^7)*S[-1, 1, 1, n])/
   (9*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
  CS[{{2, 1, 1}}, n]*((64*(-1)^(2*n)*(41334300 + 777501045*n + 
       1810253970*n^2 - 3271483146*n^3 - 10936869607*n^4 + 4118420173*n^5 + 
       30730896901*n^6 + 11780251070*n^7 - 42678085682*n^8 - 
       54360452704*n^9 - 10946285424*n^10 + 27518593536*n^11 + 
       30390200000*n^12 + 16082635648*n^13 + 5147660288*n^14 + 
       1021212160*n^15 + 116637184*n^16 + 5900288*n^17))/
     (135*(-1 + n)^3*n^3*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)^2*(1 + 2*n)^2*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (64*(41334300 + 529495245*n + 4292062380*n^2 + 5670466494*n^3 - 
       26157163177*n^4 - 62312926937*n^5 + 20979730621*n^6 + 
       166228560860*n^7 + 125663838838*n^8 - 85344039184*n^9 - 
       194276442384*n^10 - 108866680704*n^11 + 20873718080*n^12 + 
       68952143488*n^13 + 48136268288*n^14 + 18309713920*n^15 + 
       4096290304*n^16 + 505407488*n^17 + 26542080*n^18))/
     (135*(-1 + n)^3*n^3*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)^2*(1 + 2*n)^2*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (128*(-1)^n*(779 + 2586*n + 3048*n^2 + 1488*n^3 + 256*n^4)*
      CS[{{1, 0, -2}, {2, 1, 1}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) - (128*(-1)^n*(-198450 - 42195960*n - 261108819*n^2 - 
       546508328*n^3 - 56780991*n^4 + 1855346682*n^5 + 4054616724*n^6 + 
       4611184712*n^7 + 3303956592*n^8 + 1567613024*n^9 + 493048512*n^10 + 
       99001728*n^11 + 11498496*n^12 + 587776*n^13)*
      CS[{{1, 0, -1}, {2, 1, 1}}, n])/(9*n*(1 + n)^2*(2 + n)^2*(3 + n)*
      (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (256*(-1)^n*(565 + 1734*n + 1848*n^2 + 816*n^3 + 128*n^4)*
      CS[{{1, 0, -1}, {2, 1, 2}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + (32768*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{1, 0, 1}, {2, 1, -1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (16384*(-1)^(2*n)*(7 + 12*n + 4*n^2)*CS[{{1, 0, 1}, {2, 1, 1}}, n])/
     ((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (65536*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, -1}, {2, 1, 1}}, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - (16384*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{2, 1, 1}, {1, 0, -1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (16384*(-1)^(2*n)*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}, {1, 0, 1}}, n])/
     ((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (32768*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}, {2, 1, -1}}, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - (16384*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{1, 0, -1}, {1, 0, 1}, {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) - (16384*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{1, 0, -1}, {2, 1, 1}, {1, 0, 1}}, n])/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + (16384*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{1, 0, -1}, {2, 1, 1}, {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) - (32*(-1)^n*(8065 + 25294*n + 27768*n^2 + 12656*n^3 + 
       2048*n^4)*S[-3, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) - (16384*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{2, 1, 1}, {2, 1, 1}}, n]*S[-1, n])/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + CS[{{2, 1, 2}}, n]*
     ((-256*(-1)^(2*n)*(565 + 1734*n + 1848*n^2 + 816*n^3 + 128*n^4))/
       ((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
      (256*(-1)^n*(2319 + 6770*n + 6696*n^2 + 2704*n^3 + 384*n^4)*S[-1, n])/
       (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + 
    ((64*(-1)^(2*n)*(-287280 - 1119075*n + 6895957*n^2 + 24489236*n^3 + 
         1350165*n^4 - 76793727*n^5 - 104706112*n^6 - 28987604*n^7 + 
         51549776*n^8 + 60302128*n^9 + 30222720*n^10 + 8255808*n^11 + 
         1199104*n^12 + 72704*n^13))/(9*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2*
        (3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)*(5 + 2*n)^2*(7 + 2*n)) + 
      (128*(-3702510 + 24006006*n + 198872091*n^2 + 331320581*n^3 - 
         280543817*n^4 - 1593524409*n^5 - 2210509722*n^6 - 1279140692*n^7 + 
         288183896*n^8 + 1156603408*n^9 + 1044512672*n^10 + 544510272*n^11 + 
         179915136*n^12 + 37084160*n^13 + 4347904*n^14 + 221184*n^15))/
       (9*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
        (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)))*S[1, n] + 
    (8192*(7 + 12*n + 4*n^2)*S[1, n]^2)/((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + S[-2, n]*
     ((16*(-1)^n*(1143450 + 10989441*n + 28345779*n^2 - 18518188*n^3 - 
         251837932*n^4 - 619869504*n^5 - 822971888*n^6 - 679086176*n^7 - 
         361711680*n^8 - 123448832*n^9 - 25554944*n^10 - 2732544*n^11 - 
         65536*n^12 + 8192*n^13))/(9*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*
        (1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
      (192*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/((1 + n)*(2 + n)*(1 + 2*n)*
        (5 + 2*n))) - (128*(-1)^(2*n)*(13 + 24*n + 8*n^2)*S[2, n])/
     (3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    S[-1, n]*((32*(-1)^n*(-625117500 - 2997587250*n + 256454452755*n^2 + 
         1959912548415*n^3 - 1007169783651*n^4 - 56237974728987*n^5 - 
         264238527900437*n^6 - 639315364875018*n^7 - 900377848966911*n^8 - 
         598498517385324*n^9 + 350234855049584*n^10 + 1409225900304336*n^11 + 
         1906972079429776*n^12 + 1674265015526016*n^13 + 
         1068019422527232*n^14 + 514140040138752*n^15 + 
         189016071668480*n^16 + 52920334722048*n^17 + 11110596063232*n^18 + 
         1695554457600*n^19 + 177687638016*n^20 + 11438456832*n^21 + 
         341049344*n^22))/(135*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*(-1 + 2*n)^2*
        (1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) - 
      (8192*(-1)^n*(7 + 12*n + 4*n^2)*S[2, n])/((1 + 2*n)*(3 + 2*n)*
        (5 + 2*n))) - (64*(-1)^n*(4479 + 15026*n + 17928*n^2 + 8848*n^3 + 
       1536*n^4)*S[-2, 1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + (128*(-1)^n*(-198450 - 21874680*n - 131052627*n^2 - 
       263362856*n^3 + 11958849*n^4 + 1005937914*n^5 + 2118669204*n^6 + 
       2374300232*n^7 + 1685802096*n^8 + 794482784*n^9 + 248529600*n^10 + 
       49677696*n^11 + 5747712*n^12 + 292864*n^13)*S[-1, 1, n])/
     (9*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) + (8192*(-1)^n*(7 + 12*n + 4*n^2)*S[2, -1, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + (16384*(-1)^n*(7 + 12*n + 4*n^2)*
      S[-1, 1, 1, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n))) - 
  (8192*(-1)^n*(7 + 12*n + 4*n^2)*S[1, 2, -1, n])/
   ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (8192*(-1)^n*(7 + 12*n + 4*n^2)*S[2, 1, -1, n])/
   ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (16384*(-1)^n*(7 + 12*n + 4*n^2)*S[-1, 1, 1, 1, n])/
   ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)), 
 (-512*(-1)^n*li5half*(2027 + 5722*n + 5352*n^2 + 2000*n^3 + 256*n^4))/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (256*(-1)^n*ln2^5*(1781 + 6518*n + 8520*n^2 + 4528*n^3 + 832*n^4))/
   (45*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (4*(-1)^n*(-2739614950800000*(-1)^n - 1555407254766582000*(-1)^n*n - 
     12281335713724240800*(-1)^n*n^2 - 9857510514578131020*(-1)^n*n^3 + 
     176709527233533990702*(-1)^n*n^4 + 442287093179767330002*(-1)^n*n^5 - 
     1552101780860880756741*(-1)^n*n^6 - 9710134739778958294431*(-1)^n*n^7 - 
     16972926393278332960117*(-1)^n*n^8 + 5179496226449760461095*(-1)^n*n^9 + 
     69677765994861589151187*(-1)^n*n^10 + 108257028215091064334387*(-1)^n*
      n^11 + 13992039438051718717231*(-1)^n*n^12 - 181954148850207750469449*
      (-1)^n*n^13 - 263618722556751985149526*(-1)^n*n^14 - 
     84754487364368064476936*(-1)^n*n^15 + 200330078637909253084416*(-1)^n*
      n^16 + 303869918782088485722816*(-1)^n*n^17 + 
     152552411569035527975424*(-1)^n*n^18 - 64847731403077202255616*(-1)^n*
      n^19 - 157245751623090049296384*(-1)^n*n^20 - 
     112073367210590039038464*(-1)^n*n^21 - 28931894883461780683776*(-1)^n*
      n^22 + 18806721216185437937664*(-1)^n*n^23 + 25700882649298797502464*
      (-1)^n*n^24 + 15882734907374689910784*(-1)^n*n^25 + 
     6620904135754849976320*(-1)^n*n^26 + 2023690637715765985280*(-1)^n*
      n^27 + 463736144688703930368*(-1)^n*n^28 + 79319561663519850496*(-1)^n*
      n^29 + 9870254029500710912*(-1)^n*n^30 + 846624434510364672*(-1)^n*
      n^31 + 44848222641848320*(-1)^n*n^32 + 1107206309150720*(-1)^n*n^33))/
   (4725*(-1 + n)^4*n^3*(1 + n)^4*(2 + n)^4*(3 + n)^2*(-1 + 2*n)^3*
    (1 + 2*n)^5*(3 + 2*n)^4*(5 + 2*n)^4*(7 + 2*n)^3) + 
  (187141774040424000000 + 2758082665077684000000*n + 
    69922767811137714900000*n^2 + 30728212490370280725000000*n^3 + 
    358258177168200663687459000*n^4 + 1229115836980478683805095800*n^5 - 
    2066154132979262285397957330*n^6 - 23680220388573376830271024206*n^7 - 
    23224933826193445070427086121*n^8 + 287821706623164973740303692118*n^9 + 
    1303374122428294383403849142373*n^10 + 1953489679114359853545436168614*
     n^11 - 2233942487981362145650401318792*n^12 - 
    15151682660485559395752067042880*n^13 - 26936217797584871534901780166940*
     n^14 - 8894299566372136285735525933604*n^15 + 
    56120589136340761381966484961429*n^16 + 124823921946111157130957849728570*
     n^17 + 102996012628800007851733331093785*n^18 - 
    51459492855459001411768341252850*n^19 - 237748319737673538210633519003938*
     n^20 - 277416920484482687032230477626012*n^21 - 
    99850958555192744384568901300572*n^22 + 165287058705325095346898333220406*
     n^23 + 309222682840721603497691523755542*n^24 + 
    242145985574902985466183917621684*n^25 + 52496191201455690372995433868684*
     n^26 - 106316587620221151422954506062584*n^27 - 
    152486962644230865242891529334704*n^28 - 
    107929028212257381920515628199968*n^29 - 38897944258038015691072577390528*
     n^30 + 7962728335510418880260704983936*n^31 + 
    23691337762837714733640823438592*n^32 + 20577830570386206153175720271360*
     n^33 + 12292717068696888915586472785920*n^34 + 
    5741758882335269532103860998144*n^35 + 2193789582154111813632293543936*
     n^36 + 699403693730487368973106462720*n^37 + 
    187678467905504181647624929280*n^38 + 42484935491939592294315130880*
     n^39 + 8093872218998999713283309568*n^40 + 1289279078433069461654208512*
     n^41 + 169839453629501222908854272*n^42 + 18198568223412059768356864*
     n^43 + 1547787529643279466364928*n^44 + 100687392948997981208576*n^45 + 
    4719730624244855341056*n^46 + 143061295415322214400*n^47 + 
    2182572260521410560*n^48 + 4234459763179520*n^49)/
   (127575*(-1 + n)^4*n^5*(1 + n)^6*(2 + n)^6*(3 + n)^5*(4 + n)^2*
    (-1 + 2*n)^4*(1 + 2*n)^5*(3 + 2*n)^5*(5 + 2*n)^5*(7 + 2*n)^4) + 
  ((-1)^n*(4549387 + 12585114*n + 11352936*n^2 + 4010448*n^3 + 469760*n^4)*
    z5)/(15*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (128*(-1)^n*(109103 + 335122*n + 357576*n^2 + 158096*n^3 + 24832*n^4)*
    CS[{{2, 1, -4}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  ln2^3*((256*(-1)^n*(6230965626 + 48084746136*n + 107176178373*n^2 - 
       72661672550*n^3 - 707894825531*n^4 - 1124835458708*n^5 - 
       134785751120*n^6 + 2054345607184*n^7 + 3623676046864*n^8 + 
       3416793660800*n^9 + 2102457211136*n^10 + 891996455936*n^11 + 
       263787276032*n^12 + 53477522432*n^13 + 7083585536*n^14 + 
       551424000*n^15 + 19083264*n^16))/(405*(1 + n)^2*(2 + n)*(3 + n)*
      (-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) + 
    (256*(-1)^n*(-1521450 - 101514168*n - 586295847*n^2 - 1111054256*n^3 + 
       345505221*n^4 + 5134663914*n^5 + 10310804220*n^6 + 11325715928*n^7 + 
       7934204304*n^8 + 3698166944*n^9 + 1145466432*n^10 + 226877568*n^11 + 
       26027520*n^12 + 1315840*n^13)*CS[{{2, 1, 1}}, n])/
     (135*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) + (32768*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{2, 1, 1}}, n]^2)/(3*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (14848*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{2, 1, 2}}, n])/
     (9*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
  (64*(-1)^n*(3077 + 10246*n + 12120*n^2 + 5936*n^3 + 1024*n^4)*
    CS[{{1, 0, -4}, {2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) - (32*(-1)^n*(19463 + 59906*n + 64104*n^2 + 28432*n^3 + 
     4480*n^4)*CS[{{1, 0, -3}, {2, 1, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) + (32*(-1)^n*(35389 + 103382*n + 102360*n^2 + 
     41392*n^3 + 5888*n^4)*CS[{{1, 0, -2}, {2, 1, 3}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (448*(-1)^n*(1793 + 5134*n + 4920*n^2 + 1904*n^3 + 256*n^4)*
    CS[{{1, 0, -1}, {2, 1, 4}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) + (1024*(-1)^n*(4229 + 12198*n + 11832*n^2 + 4656*n^3 + 
     640*n^4)*CS[{{1, 0, 1}, {2, 1, -3}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) + (512*(-1)^n*(7755 + 23258*n + 23976*n^2 + 
     10192*n^3 + 1536*n^4)*CS[{{1, 0, 2}, {2, 1, -2}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (256*(-1)^n*(28867 + 92650*n + 104808*n^2 + 49232*n^3 + 8192*n^4)*
    CS[{{1, 0, 3}, {2, 1, -1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) + (512*(-1)^n*(13521 + 41518*n + 44280*n^2 + 19568*n^3 + 
     3072*n^4)*CS[{{2, 1, -3}, {1, 0, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) - (2048*(-1)^n*(-293 - 422*n + 264*n^2 + 464*n^3 + 
     128*n^4)*CS[{{2, 1, -3}, {2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) + (4096*(-1)^n*(13 + 24*n + 8*n^2)*
    CS[{{2, 1, -2}, {1, 0, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
  (2048*(-1)^n*(7765 + 23126*n + 23592*n^2 + 9904*n^3 + 1472*n^4)*
    CS[{{2, 1, -2}, {2, 1, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) + (128*(-1)^n*(28867 + 92650*n + 104808*n^2 + 49232*n^3 + 
     8192*n^4)*CS[{{2, 1, -1}, {1, 0, 3}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) + (5120*(-1)^n*(799 + 2322*n + 2280*n^2 + 912*n^3 + 
     128*n^4)*CS[{{2, 1, -1}, {2, 1, 3}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) + (256*(-1)^n*(18739 + 59658*n + 66792*n^2 + 
     31056*n^3 + 5120*n^4)*CS[{{2, 1, 1}, {1, 0, -3}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (4*(-1)^n*(-4635792000 - 182987767998*n - 903117374505*n^2 + 
     1774452289553*n^3 + 17588722757613*n^4 + 34576499488433*n^5 + 
     8119001342620*n^6 - 61640222667940*n^7 - 92550164536544*n^8 - 
     40079952491360*n^9 + 31457385920128*n^10 + 53669606343808*n^11 + 
     34791881691392*n^12 + 12914680280320*n^13 + 2870683814912*n^14 + 
     356714548224*n^15 + 19117113344*n^16)*CS[{{2, 1, 1}, {1, 0, -2}}, n])/
   (315*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)^2*(1 + 2*n)^3*
    (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
  (64*(14609 + 46766*n + 52728*n^2 + 24688*n^3 + 4096*n^4)*
    CS[{{2, 1, 1}, {1, 0, 3}}, n])/(3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) + (5120*(-1)^n*(799 + 2322*n + 2280*n^2 + 912*n^3 + 
     128*n^4)*CS[{{2, 1, 1}, {2, 1, -3}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) + (19712*(-1)^n*(13 + 24*n + 8*n^2)*
    CS[{{2, 1, 2}, {1, 0, -2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
  (8192*(207 + 638*n + 684*n^2 + 304*n^3 + 48*n^4)*
    CS[{{2, 1, 2}, {1, 0, 2}}, n])/(3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) + (16384*(-1)^n*(1138 + 3439*n + 3585*n^2 + 
     1544*n^3 + 236*n^4)*CS[{{2, 1, 2}, {2, 1, -2}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (1024*(-1)^n*(-585 - 15778*n - 30826*n^2 - 2236*n^3 + 29216*n^4 + 
     19808*n^5 + 3776*n^6)*CS[{{2, 1, 2}, {2, 1, -1}}, n])/
   (3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (3584*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{2, 1, 3}, {1, 0, -1}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
  (1280*(1403 + 4154*n + 4200*n^2 + 1744*n^3 + 256*n^4)*
    CS[{{2, 1, 3}, {1, 0, 1}}, n])/(3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) + (2560*(643 + 1930*n + 1992*n^2 + 848*n^3 + 
     128*n^4)*CS[{{2, 1, 3}, {2, 1, 1}}, n])/(3*(-1 + n)*n*(1 + n)*(2 + n)*
    (1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (64*(-1)^n*(11957 + 40102*n + 47832*n^2 + 23600*n^3 + 4096*n^4)*
    CS[{{1, 0, -3}, {1, 0, 1}, {2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) - (64*(-1)^n*(11957 + 40102*n + 47832*n^2 + 
     23600*n^3 + 4096*n^4)*CS[{{1, 0, -3}, {2, 1, 1}, {1, 0, 1}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (128*(-1)^n*(6271 + 20786*n + 24456*n^2 + 11920*n^3 + 2048*n^4)*
    CS[{{1, 0, -3}, {2, 1, 1}, {2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) + (128*(-1)^n*(5017 + 15278*n + 16104*n^2 + 
     7024*n^3 + 1088*n^4)*CS[{{1, 0, -2}, {1, 0, 1}, {2, 1, 2}}, n])/
   ((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (64*(-1)^n*(19125 + 63142*n + 73944*n^2 + 35888*n^3 + 6144*n^4)*
    CS[{{1, 0, -2}, {1, 0, 2}, {2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) - (64*(-1)^n*(19359 + 63730*n + 74376*n^2 + 
     35984*n^3 + 6144*n^4)*CS[{{1, 0, -2}, {2, 1, 1}, {1, 0, 2}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (256*(-1)^n*(7511 + 22802*n + 23928*n^2 + 10384*n^3 + 1600*n^4)*
    CS[{{1, 0, -2}, {2, 1, 1}, {2, 1, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) + (128*(-1)^n*(14027 + 43418*n + 46824*n^2 + 
     20944*n^3 + 3328*n^4)*CS[{{1, 0, -2}, {2, 1, 2}, {1, 0, 1}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (256*(-1)^n*(6721 + 20974*n + 22872*n^2 + 10352*n^3 + 1664*n^4)*
    CS[{{1, 0, -2}, {2, 1, 2}, {2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) - (2560*(-1)^n*(799 + 2322*n + 2280*n^2 + 912*n^3 + 
     128*n^4)*CS[{{1, 0, -1}, {1, 0, 1}, {2, 1, 3}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (512*(-1)^n*(-760725 - 101744559*n - 617864301*n^2 - 1256814733*n^3 + 
     22075728*n^4 + 4726262727*n^5 + 10031810940*n^6 + 11279894764*n^7 + 
     8023836672*n^8 + 3785372272*n^9 + 1184707776*n^10 + 236825664*n^11 + 
     27394560*n^12 + 1395200*n^13)*CS[{{1, 0, -1}, {1, 0, 2}, {2, 1, 1}}, n])/
   (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
    (5 + 2*n)^2*(7 + 2*n)) + 
  (512*(-1)^n*(3819 + 11482*n + 11880*n^2 + 5072*n^3 + 768*n^4)*
    CS[{{1, 0, -1}, {1, 0, 2}, {2, 1, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) - (65536*(-1)^n*(7 + 12*n + 4*n^2)*
    CS[{{1, 0, -1}, {1, 0, 3}, {2, 1, 1}}, n])/(3*(1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) - (64*(-1)^n*(14609 + 46766*n + 52728*n^2 + 24688*n^3 + 
     4096*n^4)*CS[{{1, 0, -1}, {2, 1, 1}, {1, 0, 3}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (2560*(-1)^n*(799 + 2322*n + 2280*n^2 + 912*n^3 + 128*n^4)*
    CS[{{1, 0, -1}, {2, 1, 1}, {2, 1, 3}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) + (8192*(-1)^n*(207 + 638*n + 684*n^2 + 304*n^3 + 
     48*n^4)*CS[{{1, 0, -1}, {2, 1, 2}, {1, 0, 2}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (1024*(-1)^n*(1973 + 5822*n + 5856*n^2 + 2416*n^3 + 352*n^4)*
    CS[{{1, 0, -1}, {2, 1, 2}, {2, 1, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) - (1280*(-1)^n*(1403 + 4154*n + 4200*n^2 + 
     1744*n^3 + 256*n^4)*CS[{{1, 0, -1}, {2, 1, 3}, {1, 0, 1}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (2560*(-1)^n*(643 + 1930*n + 1992*n^2 + 848*n^3 + 128*n^4)*
    CS[{{1, 0, -1}, {2, 1, 3}, {2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) - (256*(-1)^n*(13 + 24*n + 8*n^2)*
    (-5 - 36*n + 20*n^2)*CS[{{1, 0, 1}, {1, 0, -2}, {2, 1, 1}}, n])/
   (3*(1 + n)*(2 + n)*(-1 + 2*n)*(1 + 2*n)^2*(5 + 2*n)) - 
  (512*(-1)^n*(13 + 24*n + 8*n^2)*(-37 - 36*n + 148*n^2)*
    CS[{{1, 0, 1}, {1, 0, -1}, {2, 1, 2}}, n])/(3*(1 + n)*(2 + n)*(-1 + 2*n)*
    (1 + 2*n)^2*(5 + 2*n)) - 
  (2048*(-1)^n*(3819 + 11482*n + 11880*n^2 + 5072*n^3 + 768*n^4)*
    CS[{{1, 0, 1}, {1, 0, 1}, {2, 1, -2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) - (512*(-1)^n*(10791 + 34658*n + 39240*n^2 + 
     18448*n^3 + 3072*n^4)*CS[{{1, 0, 1}, {1, 0, 2}, {2, 1, -1}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (16384*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{1, 0, 1}, {2, 1, -2}, {1, 0, 1}}, 
     n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
  (1024*(-1)^n*(7989 + 23846*n + 24408*n^2 + 10288*n^3 + 1536*n^4)*
    CS[{{1, 0, 1}, {2, 1, -2}, {2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) - (1024*(-1)^n*(-84525 - 467691*n - 555380*n^2 + 
     1335273*n^3 + 4629595*n^4 + 5841333*n^5 + 4100698*n^6 + 1935744*n^7 + 
     792752*n^8 + 316560*n^9 + 97184*n^10 + 17280*n^11 + 1280*n^12)*
    CS[{{1, 0, 1}, {2, 1, -1}, {1, 0, 1}}, n])/(15*n*(1 + n)^2*(2 + n)^2*
    (3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)*(5 + 2*n)^2*(7 + 2*n)) - 
  (512*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{1, 0, 1}, {2, 1, -1}, {1, 0, 2}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
  (1024*(-1)^n*(6507 + 20122*n + 21672*n^2 + 9680*n^3 + 1536*n^4)*
    CS[{{1, 0, 1}, {2, 1, -1}, {2, 1, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) + (3072*(-1)^n*(13 + 24*n + 8*n^2)*
    CS[{{1, 0, 1}, {2, 1, 1}, {1, 0, -2}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*
    (5 + 2*n)) + (256*(-1)^n*(330750 + 28643496*n + 154411319*n^2 + 
     128279058*n^3 - 845345009*n^4 - 2354980272*n^5 - 1552566008*n^6 + 
     2742421440*n^7 + 6767237472*n^8 + 6808354176*n^9 + 4011053312*n^10 + 
     1476985344*n^11 + 335201024*n^12 + 42964992*n^13 + 2381824*n^14)*
    CS[{{1, 0, 1}, {2, 1, 1}, {1, 0, -1}}, n])/(9*n*(1 + n)^2*(2 + n)^2*
    (3 + n)*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)*(5 + 2*n)^2*(7 + 2*n)) + 
  ((131072*(-1)^(2*n)*(1 + n)*(7 + 12*n + 4*n^2))/((-1 + n)*n*(1 + 2*n)^2*
      (3 + 2*n)*(5 + 2*n)) - (128*(-177688350 + 2817931671*n + 
       18521550378*n^2 + 28371217823*n^3 - 30721564184*n^4 - 
       149948815326*n^5 - 192480599052*n^6 - 84973714376*n^7 + 
       63805041008*n^8 + 124446009760*n^9 + 94344547904*n^10 + 
       43185376128*n^11 + 12734582016*n^12 + 2369100800*n^13 + 
       252958720*n^14 + 11796480*n^15))/(45*(-1 + n)^2*n^2*(1 + n)^2*
      (2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*
      (7 + 2*n)))*CS[{{1, 0, 1}, {2, 1, 1}, {1, 0, 1}}, n] - 
  (26624*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{1, 0, 1}, {2, 1, 1}, {2, 1, -2}}, 
     n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
  (512*(-1)^n*(-1080450 - 8406888*n - 18402905*n^2 + 5252514*n^3 + 
     85755795*n^4 + 162618744*n^5 + 162955604*n^6 + 102927552*n^7 + 
     43816496*n^8 + 12881280*n^9 + 2565312*n^10 + 314880*n^11 + 17920*n^12)*
    CS[{{1, 0, 1}, {2, 1, 1}, {2, 1, -1}}, n])/(45*n*(1 + n)^2*(2 + n)^2*
    (3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)*(5 + 2*n)^2*(7 + 2*n)) + 
  (6656*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{1, 0, 1}, {2, 1, 2}, {1, 0, -1}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
  (1024*(1169 + 3566*n + 3768*n^2 + 1648*n^3 + 256*n^4)*
    CS[{{1, 0, 1}, {2, 1, 2}, {1, 0, 1}}, n])/((-1 + n)*n*(1 + n)*(2 + n)*
    (1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (5120*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{1, 0, 1}, {2, 1, 2}, {2, 1, -1}}, n])/
   ((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
  (256*(-1)^n*(-21543 - 69530*n + 6980*n^2 + 239416*n^3 + 307360*n^4 + 
     147520*n^5 + 24576*n^6)*CS[{{1, 0, 2}, {1, 0, -1}, {2, 1, 1}}, n])/
   (3*(1 + n)*(2 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)*(5 + 2*n)) - 
  (256*(-1)^n*(7207 + 23138*n + 26184*n^2 + 12304*n^3 + 2048*n^4)*
    CS[{{1, 0, 2}, {1, 0, 1}, {2, 1, -1}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) + (65536*(7 + 12*n + 4*n^2)*
    CS[{{1, 0, 2}, {1, 0, 1}, {2, 1, 1}}, n])/((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*
    (5 + 2*n)) - (256*(-1)^n*(7285 + 23334*n + 26328*n^2 + 12336*n^3 + 
     2048*n^4)*CS[{{1, 0, 2}, {2, 1, -1}, {1, 0, 1}}, n])/
   ((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (512*(-1)^n*(3623 + 11618*n + 13128*n^2 + 6160*n^3 + 1024*n^4)*
    CS[{{1, 0, 2}, {2, 1, -1}, {2, 1, 1}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) - (512*(-1)^n*(10557 + 34070*n + 38808*n^2 + 
     18352*n^3 + 3072*n^4)*CS[{{1, 0, 2}, {2, 1, 1}, {1, 0, -1}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (65536*(7 + 12*n + 4*n^2)*CS[{{1, 0, 2}, {2, 1, 1}, {1, 0, 1}}, n])/
   ((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (4096*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{1, 0, 2}, {2, 1, 1}, {2, 1, -1}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
  (1536*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{2, 1, -2}, {1, 0, 1}, {1, 0, 1}}, n])/
   ((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
  (4096*(-1)^n*(2085 + 6182*n + 6264*n^2 + 2608*n^3 + 384*n^4)*
    CS[{{2, 1, -2}, {1, 0, 1}, {2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) - (4096*(-1)^n*(2085 + 6182*n + 6264*n^2 + 
     2608*n^3 + 384*n^4)*CS[{{2, 1, -2}, {2, 1, 1}, {1, 0, 1}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (4096*(-1)^n*(3429 + 10502*n + 11160*n^2 + 4912*n^3 + 768*n^4)*
    CS[{{2, 1, -2}, {2, 1, 1}, {2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) + 
  (256*(-1)^n*(169050 - 183834168*n - 1055333435*n^2 - 1856177546*n^3 + 
     630614905*n^4 + 7274351864*n^5 + 12621576844*n^6 + 11716928832*n^7 + 
     6715094096*n^8 + 2447338880*n^9 + 553424192*n^10 + 70873600*n^11 + 
     3929600*n^12)*CS[{{2, 1, -1}, {1, 0, 1}, {1, 0, 1}}, n])/
   (15*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)*
    (5 + 2*n)^2*(7 + 2*n)) - 
  (256*(-1)^n*(21699 + 69610*n + 78696*n^2 + 36944*n^3 + 6144*n^4)*
    CS[{{2, 1, -1}, {1, 0, 1}, {1, 0, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) - 
  (1024*(-1)^n*(-286650 - 195774096*n - 1109221465*n^2 - 1928719902*n^3 + 
     708411555*n^4 + 7659844968*n^5 + 13202504188*n^6 + 12211293504*n^7 + 
     6980074192*n^8 + 2538744960*n^9 + 573163584*n^10 + 73305600*n^11 + 
     4060160*n^12)*CS[{{2, 1, -1}, {1, 0, 1}, {2, 1, 1}}, n])/
   (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)*
    (5 + 2*n)^2*(7 + 2*n)) + (28672*(-1)^n*(13 + 24*n + 8*n^2)*
    CS[{{2, 1, -1}, {1, 0, 1}, {2, 1, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (5 + 2*n)) - (256*(-1)^n*(21699 + 69610*n + 78696*n^2 + 36944*n^3 + 
     6144*n^4)*CS[{{2, 1, -1}, {1, 0, 2}, {1, 0, 1}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (2560*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{2, 1, -1}, {1, 0, 2}, {2, 1, 1}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
  (1024*(-1)^n*(-286650 - 195774096*n - 1109221465*n^2 - 1928719902*n^3 + 
     708411555*n^4 + 7659844968*n^5 + 13202504188*n^6 + 12211293504*n^7 + 
     6980074192*n^8 + 2538744960*n^9 + 573163584*n^10 + 73305600*n^11 + 
     4060160*n^12)*CS[{{2, 1, -1}, {2, 1, 1}, {1, 0, 1}}, n])/
   (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)*
    (5 + 2*n)^2*(7 + 2*n)) - (2560*(-1)^n*(13 + 24*n + 8*n^2)*
    CS[{{2, 1, -1}, {2, 1, 1}, {1, 0, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (5 + 2*n)) - (2048*(-1)^n*(3819 + 11482*n + 11880*n^2 + 5072*n^3 + 
     768*n^4)*CS[{{2, 1, -1}, {2, 1, 1}, {2, 1, 2}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (28672*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{2, 1, -1}, {2, 1, 2}, {1, 0, 1}}, 
     n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
  (32768*(-1)^n*(207 + 638*n + 684*n^2 + 304*n^3 + 48*n^4)*
    CS[{{2, 1, -1}, {2, 1, 2}, {2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) + (3328*(-1)^n*(13 + 24*n + 8*n^2)*
    CS[{{2, 1, 1}, {1, 0, -2}, {1, 0, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (5 + 2*n)) + (2048*(-1)^n*(331 + 1146*n + 1416*n^2 + 720*n^3 + 128*n^4)*
    CS[{{2, 1, 1}, {1, 0, -2}, {2, 1, 1}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) + (256*(-1)^n*(154350 + 24805956*n + 139192597*n^2 - 
     104926974*n^3 - 2028041743*n^4 - 4885352724*n^5 - 3843064192*n^6 + 
     3119054352*n^7 + 9839220480*n^8 + 10236964416*n^9 + 6073294720*n^10 + 
     2234525952*n^11 + 505216768*n^12 + 64438272*n^13 + 3553280*n^14)*
    CS[{{2, 1, 1}, {1, 0, -1}, {1, 0, 1}}, n])/(9*n*(1 + n)^2*(2 + n)^2*
    (3 + n)*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)*(5 + 2*n)^2*(7 + 2*n)) - 
  (256*(-1)^n*(7051 + 22746*n + 25896*n^2 + 12240*n^3 + 2048*n^4)*
    CS[{{2, 1, 1}, {1, 0, -1}, {1, 0, 2}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) + 
  (8192*(-1)^n*(-926100 - 40340034*n - 268433487*n^2 - 1825456438*n^3 - 
     7668672999*n^4 - 17442796208*n^5 - 20848598442*n^6 - 7956394160*n^7 + 
     13129634520*n^8 + 24141681216*n^9 + 19887270432*n^10 + 
     10004243072*n^11 + 3237058944*n^12 + 659710976*n^13 + 77248512*n^14 + 
     3966976*n^15)*CS[{{2, 1, 1}, {1, 0, -1}, {2, 1, 1}}, n])/
   (315*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^2*
    (5 + 2*n)^2*(7 + 2*n)) - 
  (8192*(-1)^n*(5 + 4*n)*(189 + 418*n + 256*n^2 + 48*n^3)*
    CS[{{2, 1, 1}, {1, 0, -1}, {2, 1, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) + (3072*(-1)^n*(13 + 24*n + 8*n^2)*
    CS[{{2, 1, 1}, {1, 0, 1}, {1, 0, -2}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*
    (5 + 2*n)) + (256*(-1)^n*(154350 + 27361236*n + 152050429*n^2 + 
     132555714*n^3 - 823768663*n^4 - 2331272196*n^5 - 1568226496*n^6 + 
     2675297424*n^7 + 6686953344*n^8 + 6753817920*n^9 + 3987225472*n^10 + 
     1470046464*n^11 + 333872896*n^12 + 42811392*n^13 + 2373632*n^14)*
    CS[{{2, 1, 1}, {1, 0, 1}, {1, 0, -1}}, n])/(9*n*(1 + n)^2*(2 + n)^2*
    (3 + n)*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)*(5 + 2*n)^2*(7 + 2*n)) + 
  ((131072*(-1)^(2*n)*(1 + n)*(7 + 12*n + 4*n^2))/((-1 + n)*n*(1 + 2*n)^2*
      (3 + 2*n)*(5 + 2*n)) - (128*(-179209800 + 2806703433*n + 
       18499789179*n^2 + 28390254374*n^3 - 30594524867*n^4 - 
       149769506073*n^5 - 192404043066*n^6 - 85050795548*n^7 + 
       63670042184*n^8 + 124348768240*n^9 + 94301689952*n^10 + 
       43172846784*n^11 + 12732160128*n^12 + 2368816640*n^13 + 
       252943360*n^14 + 11796480*n^15))/(45*(-1 + n)^2*n^2*(1 + n)^2*
      (2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*
      (7 + 2*n)))*CS[{{2, 1, 1}, {1, 0, 1}, {1, 0, 1}}, n] + 
  (128*(7207 + 23138*n + 26184*n^2 + 12304*n^3 + 2048*n^4)*
    CS[{{2, 1, 1}, {1, 0, 1}, {1, 0, 2}}, n])/((-1 + n)*n*(1 + n)*(2 + n)*
    (1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (26624*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{2, 1, 1}, {1, 0, 1}, {2, 1, -2}}, 
     n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
  (512*(-1)^n*(-639450 - 5324088*n - 11354845*n^2 + 6579114*n^3 + 
     63468255*n^4 + 116034744*n^5 + 114506644*n^6 + 71723712*n^7 + 
     30433456*n^8 + 8964480*n^9 + 1797312*n^10 + 222720*n^11 + 12800*n^12)*
    CS[{{2, 1, 1}, {1, 0, 1}, {2, 1, -1}}, n])/(45*n*(1 + n)^2*(2 + n)^2*
    (3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)*(5 + 2*n)^2*(7 + 2*n)) + 
  ((-131072*(-1)^(2*n)*(1 + n)*(7 + 12*n + 4*n^2))/((-1 + n)*n*(1 + 2*n)^2*
      (3 + 2*n)*(5 + 2*n)) + (256*(-30095100 + 604658541*n + 3797774253*n^2 + 
       5654870868*n^3 - 6547540969*n^4 - 30615560031*n^5 - 38715484982*n^6 - 
       16486551156*n^7 + 13686349848*n^8 + 25749462480*n^9 + 
       19415735584*n^10 + 8885026368*n^11 + 2624894336*n^12 + 
       489776640*n^13 + 52485120*n^14 + 2457600*n^15))/
     (15*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)))*
   CS[{{2, 1, 1}, {1, 0, 1}, {2, 1, 1}}, n] + 
  (512*(2533 + 7622*n + 7896*n^2 + 3376*n^3 + 512*n^4)*
    CS[{{2, 1, 1}, {1, 0, 1}, {2, 1, 2}}, n])/((-1 + n)*n*(1 + n)*(2 + n)*
    (1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (256*(-1)^n*(7051 + 22746*n + 25896*n^2 + 12240*n^3 + 2048*n^4)*
    CS[{{2, 1, 1}, {1, 0, 2}, {1, 0, -1}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) + (512*(5415 + 17378*n + 19656*n^2 + 9232*n^3 + 
     1536*n^4)*CS[{{2, 1, 1}, {1, 0, 2}, {1, 0, 1}}, n])/
   (3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (3584*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{2, 1, 1}, {1, 0, 2}, {2, 1, -1}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
  (512*(5415 + 17378*n + 19656*n^2 + 9232*n^3 + 1536*n^4)*
    CS[{{2, 1, 1}, {1, 0, 2}, {2, 1, 1}}, n])/(3*(-1 + n)*n*(1 + n)*(2 + n)*
    (1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (2048*(-1)^n*(3819 + 11482*n + 11880*n^2 + 5072*n^3 + 768*n^4)*
    CS[{{2, 1, 1}, {2, 1, -2}, {1, 0, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) - (2048*(-1)^n*(2377 + 7230*n + 7608*n^2 + 
     3312*n^3 + 512*n^4)*CS[{{2, 1, 1}, {2, 1, -2}, {2, 1, 1}}, n])/
   ((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (512*(-1)^n*(-639450 - 47055288*n - 245098525*n^2 - 387354966*n^3 + 
     240464415*n^4 + 1722281784*n^5 + 2800083604*n^6 + 2498480832*n^7 + 
     1388871856*n^8 + 493572480*n^9 + 109255872*n^10 + 13739520*n^11 + 
     750080*n^12)*CS[{{2, 1, 1}, {2, 1, -1}, {1, 0, 1}}, n])/
   (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)*
    (5 + 2*n)^2*(7 + 2*n)) - (3584*(-1)^n*(13 + 24*n + 8*n^2)*
    CS[{{2, 1, 1}, {2, 1, -1}, {1, 0, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (5 + 2*n)) - (1024*(-1)^n*(-10650150 - 2444152536*n - 14052451833*n^2 - 
     27031582016*n^3 + 2050642827*n^4 + 100479886854*n^5 + 206339486340*n^6 + 
     227200870376*n^7 + 159100084080*n^8 + 74136699488*n^9 + 
     22973174208*n^10 + 4555363200*n^11 + 523442688*n^12 + 26512384*n^13)*
    CS[{{2, 1, 1}, {2, 1, -1}, {2, 1, 1}}, n])/(315*n*(1 + n)^2*(2 + n)^2*
    (3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
  (512*(-1)^n*(1207 + 4290*n + 5448*n^2 + 2832*n^3 + 512*n^4)*
    CS[{{2, 1, 1}, {2, 1, 1}, {1, 0, -2}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) + 
  (512*(-1)^n*(-16206750 - 354590460*n - 2328428151*n^2 - 37983360956*n^3 - 
     203925110811*n^4 - 496252022122*n^5 - 586133257080*n^6 - 
     157281479056*n^7 + 515585316768*n^8 + 840542475840*n^9 + 
     669383913984*n^10 + 330433924096*n^11 + 105442998528*n^12 + 
     21241533952*n^13 + 2461919232*n^14 + 125259776*n^15)*
    CS[{{2, 1, 1}, {2, 1, 1}, {1, 0, -1}}, n])/(315*n*(1 + n)^2*(2 + n)^2*
    (3 + n)*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
  ((-131072*(-1)^(2*n)*(1 + n)*(7 + 12*n + 4*n^2))/((-1 + n)*n*(1 + 2*n)^2*
      (3 + 2*n)*(5 + 2*n)) + (256*(-91608300 + 1805168223*n + 
       11376143379*n^2 + 16973846464*n^3 - 19560337567*n^4 - 
       91726562433*n^5 - 116092267146*n^6 - 49507658908*n^7 + 
       40971096904*n^8 + 77184347120*n^9 + 58218827872*n^10 + 
       26646753984*n^11 + 7873070208*n^12 + 1469140480*n^13 + 
       157445120*n^14 + 7372800*n^15))/(45*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2*
      (3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)))*
   CS[{{2, 1, 1}, {2, 1, 1}, {1, 0, 1}}, n] - 
  (256*(3623 + 11618*n + 13128*n^2 + 6160*n^3 + 1024*n^4)*
    CS[{{2, 1, 1}, {2, 1, 1}, {1, 0, 2}}, n])/((-1 + n)*n*(1 + n)*(2 + n)*
    (1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (2048*(-1)^n*(10443 + 31898*n + 33768*n^2 + 14800*n^3 + 2304*n^4)*
    CS[{{2, 1, 1}, {2, 1, 1}, {2, 1, -2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
    (3 + 2*n)*(5 + 2*n)) - (1024*(-1)^n*(-10650150 - 2882330136*n - 
     16798878873*n^2 - 32804095616*n^3 + 1151563947*n^4 + 118584453894*n^5 + 
     245781773700*n^6 + 271480858856*n^7 + 190350987120*n^8 + 
     88734152288*n^9 + 27493745088*n^10 + 5449499520*n^11 + 625801728*n^12 + 
     31673344*n^13)*CS[{{2, 1, 1}, {2, 1, 1}, {2, 1, -1}}, n])/
   (315*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
    (5 + 2*n)^2*(7 + 2*n)) - (11264*(-1)^n*(13 + 24*n + 8*n^2)*
    CS[{{2, 1, 1}, {2, 1, 2}, {1, 0, -1}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*
    (5 + 2*n)) + (1024*(1169 + 3566*n + 3768*n^2 + 1648*n^3 + 256*n^4)*
    CS[{{2, 1, 1}, {2, 1, 2}, {1, 0, 1}}, n])/((-1 + n)*n*(1 + n)*(2 + n)*
    (1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (16384*(207 + 638*n + 684*n^2 + 304*n^3 + 48*n^4)*
    CS[{{2, 1, 1}, {2, 1, 2}, {2, 1, 1}}, n])/(3*(-1 + n)*n*(1 + n)*(2 + n)*
    (1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (1536*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{2, 1, 2}, {1, 0, -1}, {1, 0, 1}}, n])/
   ((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
  (6144*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{2, 1, 2}, {1, 0, -1}, {2, 1, 1}}, n])/
   ((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
  (1536*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{2, 1, 2}, {1, 0, 1}, {1, 0, -1}}, n])/
   ((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
  (256*(13131 + 40538*n + 43560*n^2 + 19408*n^3 + 3072*n^4)*
    CS[{{2, 1, 2}, {1, 0, 1}, {1, 0, 1}}, n])/(3*(-1 + n)*n*(1 + n)*(2 + n)*
    (1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (512*(6273 + 19534*n + 21240*n^2 + 9584*n^3 + 1536*n^4)*
    CS[{{2, 1, 2}, {1, 0, 1}, {2, 1, 1}}, n])/(3*(-1 + n)*n*(1 + n)*(2 + n)*
    (1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (19456*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{2, 1, 2}, {2, 1, 1}, {1, 0, -1}}, 
     n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
  (512*(6273 + 19534*n + 21240*n^2 + 9584*n^3 + 1536*n^4)*
    CS[{{2, 1, 2}, {2, 1, 1}, {1, 0, 1}}, n])/(3*(-1 + n)*n*(1 + n)*(2 + n)*
    (1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (1024*(1013 + 3174*n + 3480*n^2 + 1584*n^3 + 256*n^4)*
    CS[{{2, 1, 2}, {2, 1, 1}, {2, 1, 1}}, n])/((-1 + n)*n*(1 + n)*(2 + n)*
    (1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (128*(-1)^n*(19125 + 63142*n + 73944*n^2 + 35888*n^3 + 6144*n^4)*
    CS[{{1, 0, -2}, {1, 0, 1}, {1, 0, 1}, {2, 1, 1}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (128*(-1)^n*(19125 + 63142*n + 73944*n^2 + 35888*n^3 + 6144*n^4)*
    CS[{{1, 0, -2}, {1, 0, 1}, {2, 1, 1}, {1, 0, 1}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (256*(-1)^n*(9855 + 32306*n + 37512*n^2 + 18064*n^3 + 3072*n^4)*
    CS[{{1, 0, -2}, {1, 0, 1}, {2, 1, 1}, {2, 1, 1}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (128*(-1)^n*(19125 + 63142*n + 73944*n^2 + 35888*n^3 + 6144*n^4)*
    CS[{{1, 0, -2}, {2, 1, 1}, {1, 0, 1}, {1, 0, 1}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (256*(-1)^n*(9855 + 32306*n + 37512*n^2 + 18064*n^3 + 3072*n^4)*
    CS[{{1, 0, -2}, {2, 1, 1}, {1, 0, 1}, {2, 1, 1}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (256*(-1)^n*(9855 + 32306*n + 37512*n^2 + 18064*n^3 + 3072*n^4)*
    CS[{{1, 0, -2}, {2, 1, 1}, {2, 1, 1}, {1, 0, 1}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (512*(-1)^n*(1675 + 5466*n + 6312*n^2 + 3024*n^3 + 512*n^4)*
    CS[{{1, 0, -2}, {2, 1, 1}, {2, 1, 1}, {2, 1, 1}}, n])/
   ((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (512*(-1)^n*(-1521450 - 507939768*n - 3187419687*n^2 - 6773963696*n^3 - 
     1029291579*n^4 + 22122839274*n^5 + 49029754620*n^6 + 56063405528*n^7 + 
     40297294224*n^8 + 19160771744*n^9 + 6035844672*n^10 + 1213358208*n^11 + 
     141043200*n^12 + 7214080*n^13)*CS[{{1, 0, -1}, {1, 0, 1}, {1, 0, 1}, 
      {2, 1, 1}}, n])/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*
    (1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
  (1024*(-1)^n*(3819 + 11482*n + 11880*n^2 + 5072*n^3 + 768*n^4)*
    CS[{{1, 0, -1}, {1, 0, 1}, {1, 0, 1}, {2, 1, 2}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (65536*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {1, 0, 1}, {1, 0, 2}, 
      {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (256*(-1)^n*(-1521450 - 1003129848*n - 6340328487*n^2 - 13532453056*n^3 - 
     2170148139*n^4 + 43954804314*n^5 + 97692079020*n^6 + 111836462008*n^7 + 
     80439238224*n^8 + 38263434784*n^9 + 12056438592*n^10 + 2423995008*n^11 + 
     281786880*n^12 + 14412800*n^13)*CS[{{1, 0, -1}, {1, 0, 1}, {2, 1, 1}, 
      {1, 0, 1}}, n])/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*
    (1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
  (256*(-1)^n*(3623 + 11618*n + 13128*n^2 + 6160*n^3 + 1024*n^4)*
    CS[{{1, 0, -1}, {1, 0, 1}, {2, 1, 1}, {1, 0, 2}}, n])/
   ((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (512*(-1)^n*(-1521450 - 609546168*n - 3837700647*n^2 - 8189691056*n^3 - 
     1372990779*n^4 + 26369883114*n^5 + 58709492220*n^6 + 67247827928*n^7 + 
     48388066704*n^8 + 23026422944*n^9 + 7258439232*n^10 + 1459978368*n^11 + 
     169797120*n^12 + 8688640*n^13)*CS[{{1, 0, -1}, {1, 0, 1}, {2, 1, 1}, 
      {2, 1, 1}}, n])/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*
    (1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
  (1024*(-1)^n*(3819 + 11482*n + 11880*n^2 + 5072*n^3 + 768*n^4)*
    CS[{{1, 0, -1}, {1, 0, 1}, {2, 1, 1}, {2, 1, 2}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (1024*(-1)^n*(1169 + 3566*n + 3768*n^2 + 1648*n^3 + 256*n^4)*
    CS[{{1, 0, -1}, {1, 0, 1}, {2, 1, 2}, {1, 0, 1}}, n])/
   ((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (16384*(-1)^n*(207 + 638*n + 684*n^2 + 304*n^3 + 48*n^4)*
    CS[{{1, 0, -1}, {1, 0, 1}, {2, 1, 2}, {2, 1, 1}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (65536*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {1, 0, 2}, {1, 0, 1}, 
      {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (65536*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {1, 0, 2}, {2, 1, 1}, 
      {1, 0, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (65536*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {1, 0, 2}, {2, 1, 1}, 
      {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (128*(-1)^n*(-1521450 - 1993510008*n - 12646146087*n^2 - 27049431776*n^3 - 
     4451861259*n^4 + 87618734394*n^5 + 195016727820*n^6 + 223382574968*n^7 + 
     160723126224*n^8 + 76468760864*n^9 + 24097626432*n^10 + 
     4845268608*n^11 + 563274240*n^12 + 28810240*n^13)*
    CS[{{1, 0, -1}, {2, 1, 1}, {1, 0, 1}, {1, 0, 1}}, n])/
   (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
    (5 + 2*n)^2*(7 + 2*n)) + 
  (128*(-1)^n*(7207 + 23138*n + 26184*n^2 + 12304*n^3 + 2048*n^4)*
    CS[{{1, 0, -1}, {2, 1, 1}, {1, 0, 1}, {1, 0, 2}}, n])/
   ((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (256*(-1)^n*(-948150 - 405491016*n - 2556066729*n^2 - 5460661232*n^3 - 
     931112373*n^4 + 17544406358*n^5 + 39096689700*n^6 + 44798605416*n^7 + 
     32241113328*n^8 + 15344417888*n^9 + 4837255104*n^10 + 973015936*n^11 + 
     113164800*n^12 + 5790720*n^13)*CS[{{1, 0, -1}, {2, 1, 1}, {1, 0, 1}, 
      {2, 1, 1}}, n])/(15*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*
    (1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
  (512*(-1)^n*(2533 + 7622*n + 7896*n^2 + 3376*n^3 + 512*n^4)*
    CS[{{1, 0, -1}, {2, 1, 1}, {1, 0, 1}, {2, 1, 2}}, n])/
   ((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (512*(-1)^n*(5415 + 17378*n + 19656*n^2 + 9232*n^3 + 1536*n^4)*
    CS[{{1, 0, -1}, {2, 1, 1}, {1, 0, 2}, {1, 0, 1}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (512*(-1)^n*(5415 + 17378*n + 19656*n^2 + 9232*n^3 + 1536*n^4)*
    CS[{{1, 0, -1}, {2, 1, 1}, {1, 0, 2}, {2, 1, 1}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (256*(-1)^n*(-1521450 - 1206342648*n - 7640890407*n^2 - 16363907776*n^3 - 
     2857546539*n^4 + 52448891994*n^5 + 117051554220*n^6 + 134205306808*n^7 + 
     96620783184*n^8 + 45994737184*n^9 + 14501627712*n^10 + 2917235328*n^11 + 
     339294720*n^12 + 17361920*n^13)*CS[{{1, 0, -1}, {2, 1, 1}, {2, 1, 1}, 
      {1, 0, 1}}, n])/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*
    (1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
  (256*(-1)^n*(3623 + 11618*n + 13128*n^2 + 6160*n^3 + 1024*n^4)*
    CS[{{1, 0, -1}, {2, 1, 1}, {2, 1, 1}, {1, 0, 2}}, n])/
   ((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (512*(-1)^n*(-1521450 - 812758968*n - 5138262567*n^2 - 11021145776*n^3 - 
     2060389179*n^4 + 34863970794*n^5 + 78068967420*n^6 + 89616672728*n^7 + 
     64569611664*n^8 + 30757725344*n^9 + 9703628352*n^10 + 1953218688*n^11 + 
     227304960*n^12 + 11637760*n^13)*CS[{{1, 0, -1}, {2, 1, 1}, {2, 1, 1}, 
      {2, 1, 1}}, n])/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*
    (1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
  (1024*(-1)^n*(3819 + 11482*n + 11880*n^2 + 5072*n^3 + 768*n^4)*
    CS[{{1, 0, -1}, {2, 1, 1}, {2, 1, 1}, {2, 1, 2}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (1024*(-1)^n*(1169 + 3566*n + 3768*n^2 + 1648*n^3 + 256*n^4)*
    CS[{{1, 0, -1}, {2, 1, 1}, {2, 1, 2}, {1, 0, 1}}, n])/
   ((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (16384*(-1)^n*(207 + 638*n + 684*n^2 + 304*n^3 + 48*n^4)*
    CS[{{1, 0, -1}, {2, 1, 1}, {2, 1, 2}, {2, 1, 1}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (256*(-1)^n*(13131 + 40538*n + 43560*n^2 + 19408*n^3 + 3072*n^4)*
    CS[{{1, 0, -1}, {2, 1, 2}, {1, 0, 1}, {1, 0, 1}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (512*(-1)^n*(6273 + 19534*n + 21240*n^2 + 9584*n^3 + 1536*n^4)*
    CS[{{1, 0, -1}, {2, 1, 2}, {1, 0, 1}, {2, 1, 1}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (512*(-1)^n*(6273 + 19534*n + 21240*n^2 + 9584*n^3 + 1536*n^4)*
    CS[{{1, 0, -1}, {2, 1, 2}, {2, 1, 1}, {1, 0, 1}}, n])/
   (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (1024*(-1)^n*(1013 + 3174*n + 3480*n^2 + 1584*n^3 + 256*n^4)*
    CS[{{1, 0, -1}, {2, 1, 2}, {2, 1, 1}, {2, 1, 1}}, n])/
   ((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (262144*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, 1}, {1, 0, 1}, {1, 0, 1}, 
      {2, 1, -1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (131072*(7 + 12*n + 4*n^2)*CS[{{1, 0, 1}, {1, 0, 1}, {1, 0, 1}, {2, 1, 1}}, 
     n])/((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (262144*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, 1}, {1, 0, 1}, {2, 1, -1}, 
      {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (131072*(7 + 12*n + 4*n^2)*CS[{{1, 0, 1}, {1, 0, 1}, {2, 1, 1}, {1, 0, 1}}, 
     n])/((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (131072*(7 + 12*n + 4*n^2)*CS[{{1, 0, 1}, {1, 0, 1}, {2, 1, 1}, {2, 1, 1}}, 
     n])/((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (262144*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, 1}, {2, 1, -1}, {2, 1, 1}, 
      {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (131072*(7 + 12*n + 4*n^2)*CS[{{1, 0, 1}, {2, 1, 1}, {1, 0, 1}, {1, 0, 1}}, 
     n])/((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (131072*(7 + 12*n + 4*n^2)*CS[{{1, 0, 1}, {2, 1, 1}, {1, 0, 1}, {2, 1, 1}}, 
     n])/((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (131072*(7 + 12*n + 4*n^2)*CS[{{1, 0, 1}, {2, 1, 1}, {2, 1, 1}, {1, 0, 1}}, 
     n])/((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (131072*(7 + 12*n + 4*n^2)*CS[{{1, 0, 1}, {2, 1, 1}, {2, 1, 1}, {2, 1, 1}}, 
     n])/((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (524288*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, -1}, {2, 1, 1}, {2, 1, 1}, 
      {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (131072*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}, {1, 0, -1}, {2, 1, 1}, 
      {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (131072*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}, {1, 0, 1}, {1, 0, 1}, {1, 0, 1}}, 
     n])/((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (131072*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}, {1, 0, 1}, {1, 0, 1}, {2, 1, 1}}, 
     n])/((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (131072*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}, {1, 0, 1}, {2, 1, 1}, {1, 0, 1}}, 
     n])/((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (131072*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}, {1, 0, 1}, {2, 1, 1}, {2, 1, 1}}, 
     n])/((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (262144*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}, {2, 1, -1}, {2, 1, 1}, 
      {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (131072*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}, {2, 1, 1}, {1, 0, -1}, 
      {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (131072*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}, {2, 1, 1}, {1, 0, 1}, {1, 0, 1}}, 
     n])/((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (131072*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}, {2, 1, 1}, {1, 0, 1}, {2, 1, 1}}, 
     n])/((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (262144*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}, {2, 1, 1}, {2, 1, -1}, 
      {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (131072*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}, {2, 1, 1}, {2, 1, 1}, 
      {1, 0, -1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (131072*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}, {2, 1, 1}, {2, 1, 1}, {1, 0, 1}}, 
     n])/((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (262144*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}, {2, 1, 1}, {2, 1, 1}, 
      {2, 1, -1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (131072*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {1, 0, 1}, {1, 0, 1}, 
      {1, 0, 1}, {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (131072*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {1, 0, 1}, {1, 0, 1}, 
      {2, 1, 1}, {1, 0, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (131072*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {1, 0, 1}, {1, 0, 1}, 
      {2, 1, 1}, {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (131072*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {1, 0, 1}, {2, 1, 1}, 
      {1, 0, 1}, {1, 0, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (131072*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {1, 0, 1}, {2, 1, 1}, 
      {1, 0, 1}, {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (131072*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {1, 0, 1}, {2, 1, 1}, 
      {2, 1, 1}, {1, 0, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (131072*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {1, 0, 1}, {2, 1, 1}, 
      {2, 1, 1}, {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (131072*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {2, 1, 1}, {1, 0, 1}, 
      {1, 0, 1}, {1, 0, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (131072*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {2, 1, 1}, {1, 0, 1}, 
      {1, 0, 1}, {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (131072*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {2, 1, 1}, {1, 0, 1}, 
      {2, 1, 1}, {1, 0, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (131072*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {2, 1, 1}, {1, 0, 1}, 
      {2, 1, 1}, {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (131072*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {2, 1, 1}, {2, 1, 1}, 
      {1, 0, 1}, {1, 0, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (131072*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {2, 1, 1}, {2, 1, 1}, 
      {1, 0, 1}, {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (131072*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {2, 1, 1}, {2, 1, 1}, 
      {2, 1, 1}, {1, 0, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (131072*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{1, 0, -1}, {2, 1, 1}, {2, 1, 1}, 
      {2, 1, 1}, {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (2*(-1)^n*(2503263 + 8221042*n + 9566856*n^2 + 4616336*n^3 + 786432*n^4)*
    S[-5, n])/(15*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (65536*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}}, n]^4*S[-1, n])/
   (3*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (131072*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}, {2, 1, 1}, {2, 1, 1}, 
      {2, 1, 1}}, n]*S[-1, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  CS[{{2, 1, 1}, {2, 1, 3}}, n]*
   ((512*(3761 + 11022*n + 10968*n^2 + 4464*n^3 + 640*n^4))/
     (3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (1024*(-1)^n*(13 + 24*n + 8*n^2)*S[-1, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{1, 0, 1}, {2, 1, 3}}, n]*
   ((-1280*(1637 + 4742*n + 4632*n^2 + 1840*n^3 + 256*n^4))/
     (3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (1280*(-1)^n*(13 + 24*n + 8*n^2)*S[-1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{1, 0, 2}, {2, 1, 2}}, n]*
   ((512*(1247 + 3762*n + 3912*n^2 + 1680*n^3 + 256*n^4))/
     ((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (1024*(-1)^n*(13 + 24*n + 8*n^2)*S[-1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{1, 0, 1}, {2, 1, 1}, {2, 1, 2}}, n]*
   ((512*(2533 + 7622*n + 7896*n^2 + 3376*n^3 + 512*n^4))/
     ((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (512*(-1)^n*(13 + 24*n + 8*n^2)*S[-1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{1, 0, 1}, {2, 1, 1}, {1, 0, 2}}, n]*
   ((128*(7207 + 23138*n + 26184*n^2 + 12304*n^3 + 2048*n^4))/
     ((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (128*(-1)^n*(13 + 24*n + 8*n^2)*S[-1, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{1, 0, 2}, {2, 1, 1}, {2, 1, 1}}, n]*
   ((-256*(10791 + 34658*n + 39240*n^2 + 18448*n^3 + 3072*n^4))/
     (3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (256*(-1)^n*(13 + 24*n + 8*n^2)*S[-1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{1, 0, 1}, {1, 0, 2}, {2, 1, 1}}, n]*
   ((128*(21465 + 69022*n + 78264*n^2 + 36848*n^3 + 6144*n^4))/
     (3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (128*(-1)^n*(13 + 24*n + 8*n^2)*S[-1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{1, 0, 3}, {2, 1, 1}}, n]*
   ((-64*(14297 + 45982*n + 52152*n^2 + 24560*n^3 + 4096*n^4))/
     (3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (64*(-1)^n*(13 + 24*n + 8*n^2)*S[-1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{1, 0, 1}, {1, 0, 1}, {2, 1, 2}}, n]*
   ((-256*(14925 + 45046*n + 46872*n^2 + 20144*n^3 + 3072*n^4))/
     (3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (768*(-1)^n*(13 + 24*n + 8*n^2)*S[-1, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{1, 0, 1}, {2, 1, 2}, {2, 1, 1}}, n]*
   ((1024*(3429 + 10502*n + 11160*n^2 + 4912*n^3 + 768*n^4))/
     (3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (1024*(-1)^n*(13 + 24*n + 8*n^2)*S[-1, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{2, 1, 1}, {2, 1, 1}, {2, 1, 2}}, n]*
   ((-1024*(3585 + 10894*n + 11448*n^2 + 4976*n^3 + 768*n^4))/
     (3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (2048*(-1)^n*(13 + 24*n + 8*n^2)*S[-1, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{2, 1, 2}}, n]^2*
   ((1024*(3819 + 11482*n + 11880*n^2 + 5072*n^3 + 768*n^4))/
     (3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (512*(-1)^n*(-907 - 2122*n - 1272*n^2 - 80*n^3 + 64*n^4)*S[-1, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + 
  CS[{{2, 1, 2}, {2, 1, 2}}, n]*
   ((-1024*(2455 + 7426*n + 7752*n^2 + 3344*n^3 + 512*n^4))/
     ((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (2048*(-1)^n*(4669 + 14050*n + 14556*n^2 + 6224*n^3 + 944*n^4)*S[-1, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + 
  CS[{{2, 1, 4}}, n]*((512*(10501 + 32358*n + 34680*n^2 + 15408*n^3 + 
       2432*n^4))/(3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + (64*(-1)^n*(96559 + 294802*n + 311880*n^2 + 136592*n^3 + 
       21248*n^4)*S[-1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n))) + CS[{{1, 0, 1}, {2, 1, 1}, {2, 1, 1}}, n]*
   ((-131072*(-1)^(2*n)*(1 + n)*(7 + 12*n + 4*n^2))/
     ((-1 + n)*n*(1 + 2*n)^2*(3 + 2*n)*(5 + 2*n)) + 
    (256*(-88962300 + 1822783023*n + 11410502139*n^2 + 16955378744*n^3 - 
       19724908247*n^4 - 91966797753*n^5 - 116200642746*n^6 - 
       49411648028*n^7 + 41147002184*n^8 + 77312427760*n^9 + 
       58275585632*n^10 + 26663404224*n^11 + 7876295808*n^12 + 
       1469519360*n^13 + 157465600*n^14 + 7372800*n^15))/
     (45*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (256*(-1)^n*(-374850 - 2253804*n - 5200355*n^2 - 3425598*n^3 + 
       7901685*n^4 + 20658852*n^5 + 22760612*n^6 + 15049536*n^7 + 
       6554768*n^8 + 1938240*n^9 + 382656*n^10 + 46080*n^11 + 2560*n^12)*
      S[-1, n])/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)*(5 + 2*n)^2*(7 + 2*n))) + 
  CS[{{1, 0, 1}, {1, 0, 1}, {2, 1, 1}}, n]*
   ((131072*(-1)^(2*n)*(1 + n)*(7 + 12*n + 4*n^2))/((-1 + n)*n*(1 + 2*n)^2*
      (3 + 2*n)*(5 + 2*n)) - (128*(-176166900 + 2829159909*n + 
       18543311577*n^2 + 28352181272*n^3 - 30848603501*n^4 - 
       150128124579*n^5 - 192557155038*n^6 - 84896633204*n^7 + 
       63940039832*n^8 + 124543251280*n^9 + 94387405856*n^10 + 
       43197905472*n^11 + 12737003904*n^12 + 2369384960*n^13 + 
       252974080*n^14 + 11796480*n^15))/(45*(-1 + n)^2*n^2*(1 + n)^2*
      (2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*
      (7 + 2*n)) + (128*(-1)^n*(-169050 - 1303932*n - 2965255*n^2 + 
       257466*n^3 + 12224465*n^4 + 24169716*n^5 + 24712436*n^6 + 
       15786048*n^7 + 6737104*n^8 + 1965120*n^9 + 384448*n^10 + 46080*n^11 + 
       2560*n^12)*S[-1, n])/(15*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*
      (1 + 2*n)^2*(3 + 2*n)*(5 + 2*n)^2*(7 + 2*n))) + 
  ((65536*(-1)^(2*n)*(7 + 12*n + 4*n^2))/(3*(-1 + n)*(1 + 2*n)^2*(3 + 2*n)*
      (5 + 2*n)) - (128*(9582300 + 1346170590*n + 10296244899*n^2 + 
       31434873807*n^3 + 37021687733*n^4 - 38297202119*n^5 - 
       214274317478*n^6 - 389868208276*n^7 - 430116316258*n^8 - 
       319708863974*n^9 - 162985477144*n^10 - 54601465952*n^11 - 
       9852305632*n^12 + 325199680*n^13 + 689488768*n^14 + 179042816*n^15 + 
       21819392*n^16 + 1090048*n^17))/(45*(-1 + n)*n^2*(1 + n)^3*(2 + n)^3*
      (3 + n)^2*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)))*
   S[1, n]^3 + (4096*(45 + 180*n + 287*n^2 + 254*n^3 + 131*n^4 + 36*n^5 + 
     4*n^6)*S[1, n]^4)/(3*n*(1 + n)^2*(2 + n)^2*(3 + n)*(3 + 2*n)*
    (5 + 2*n)) + CS[{{2, 1, -1}, {2, 1, 1}, {2, 1, 1}}, n]*
   ((-2048*(-1)^n*(-10650150 - 824853456*n - 4291072821*n^2 - 
       7085655464*n^3 + 4488549927*n^4 + 36862003446*n^5 + 68717791860*n^6 + 
       72382229096*n^7 + 49217750064*n^8 + 22418538848*n^9 + 
       6816812736*n^10 + 1329929088*n^11 + 150680064*n^12 + 7539712*n^13))/
     (315*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) - (262144*(-1)^n*(7 + 12*n + 4*n^2)*S[1, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + 
  CS[{{1, 0, 1}, {1, 0, 1}, {2, 1, -1}}, n]*
   ((-512*(-1)^n*(-3042900 - 724696686*n - 4501703709*n^2 - 9435773482*n^3 - 
       977293023*n^4 + 32039711328*n^5 + 69939218820*n^6 + 79421654896*n^7 + 
       56806772688*n^8 + 26900946688*n^9 + 8443794624*n^10 + 
       1691970816*n^11 + 196108800*n^12 + 10004480*n^13))/
     (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) - (262144*(-1)^n*(7 + 12*n + 4*n^2)*S[1, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + 
  CS[{{1, 0, 1}, {2, 1, -1}, {2, 1, 1}}, n]*
   ((-512*(-1)^n*(-4564350 - 946187424*n - 5868279441*n^2 - 12337443688*n^3 - 
       1532778117*n^4 + 41041631742*n^5 + 90038660340*n^6 + 
       102424677544*n^7 + 73340087472*n^8 + 34761853792*n^9 + 
       10920405696*n^10 + 2190006144*n^11 + 254031360*n^12 + 12968960*n^13))/
     (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) - (262144*(-1)^n*(7 + 12*n + 4*n^2)*S[1, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + CS[{{1, 0, 2}, {2, 1, -1}}, n]*
   ((-512*(-1)^n*(700594650 + 4487678559*n + 8441087868*n^2 - 
       6348584216*n^3 - 47948883083*n^4 - 68235876845*n^5 - 12429366815*n^6 + 
       82397495722*n^7 + 126741093616*n^8 + 98636925872*n^9 + 
       47731102352*n^10 + 14923765664*n^11 + 2943028352*n^12 + 
       333641984*n^13 + 16593920*n^14))/(315*(-1 + n)*n*(1 + n)^2*(2 + n)^2*
      (3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (131072*(-1)^n*(7 + 12*n + 4*n^2)*S[1, n])/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n))) + CS[{{1, 0, -1}, {1, 0, 1}, {2, 1, 2}}, n]*
   ((-128*(-1)^n*(-759150 - 1113250491*n - 6852778269*n^2 - 13857796012*n^3 - 
       271992788*n^4 + 48028695708*n^5 + 99777787280*n^6 + 109147232176*n^7 + 
       75441319488*n^8 + 34585663168*n^9 + 10525988864*n^10 + 
       2048307456*n^11 + 230932480*n^12 + 11479040*n^13))/
     (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) - (8192*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
  CS[{{1, 0, -1}, {2, 1, 3}}, n]*
   ((64*(-1)^n*(-971775 - 198688866*n - 1414608849*n^2 - 3832394802*n^3 - 
       3601145603*n^4 + 4628537038*n^5 + 17594488820*n^6 + 24005002616*n^7 + 
       19220033808*n^8 + 9891046368*n^9 + 3316528064*n^10 + 701618816*n^11 + 
       85096960*n^12 + 4510720*n^13))/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*
      (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (6400*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{1, 0, -1}, {2, 1, 2}, {1, 0, 1}}, n]*
   ((-128*(-1)^n*(384300 - 1036448838*n - 6454964607*n^2 - 13258111546*n^3 - 
       816978679*n^4 + 44865767934*n^5 + 94725731860*n^6 + 104642419288*n^7 + 
       72921076944*n^8 + 33678903904*n^9 + 10321058752*n^10 + 
       2021509248*n^11 + 229306880*n^12 + 11463680*n^13))/
     (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) - (5888*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
  CS[{{1, 0, -2}, {2, 1, 1}, {1, 0, 1}}, n]*
   ((128*(-1)^n*(-2474325 - 735459453*n - 4638796017*n^2 - 9955255591*n^3 - 
       1617578239*n^4 + 32869920384*n^5 + 73762057840*n^6 + 85226816488*n^7 + 
       61837818864*n^8 + 29654641024*n^9 + 9413744512*n^10 + 
       1905560448*n^11 + 222886400*n^12 + 11463680*n^13))/
     (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) - (2944*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
  CS[{{1, 0, -2}, {1, 0, 1}, {2, 1, 1}}, n]*
   ((128*(-1)^n*(-3995775 - 748209141*n - 4673306904*n^2 - 9970729927*n^3 - 
       1506013258*n^4 + 33160794618*n^5 + 74129488060*n^6 + 85517165536*n^7 + 
       61993169088*n^8 + 29712749728*n^9 + 9428995264*n^10 + 
       1908281856*n^11 + 223185920*n^12 + 11479040*n^13))/
     (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) - (2944*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
  ln2^2*((32*(-1)^n*(-1822842630000 - 78788802683700*n - 
       528786858239532*n^2 - 922121453016486*n^3 + 3499569030324780*n^4 + 
       20992894220069403*n^5 + 43704545378973121*n^6 + 
       26728128842000881*n^7 - 74110035573877513*n^8 - 
       209456711159584858*n^9 - 225371778969785344*n^10 - 
       16182351815925376*n^11 + 326514815519000000*n^12 + 
       581964228647774336*n^13 + 612162195966969344*n^14 + 
       461070485993675264*n^15 + 263985607893000704*n^16 + 
       117689322068157440*n^17 + 41193855709085696*n^18 + 
       11302499319283712*n^19 + 2406340221255680*n^20 + 
       389676784517120*n^21 + 46386445352960*n^22 + 3826786304000*n^23 + 
       195433529344*n^24 + 4653973504*n^25))/(1215*n*(1 + n)^3*(2 + n)^2*
      (3 + n)^2*(-1 + 2*n)^3*(1 + 2*n)^4*(3 + 2*n)^4*(5 + 2*n)^4*
      (7 + 2*n)^3) - (128*(-1)^n*(-1521450 - 101514168*n - 586295847*n^2 - 
       1111054256*n^3 + 345505221*n^4 + 5134663914*n^5 + 10310804220*n^6 + 
       11325715928*n^7 + 7934204304*n^8 + 3698166944*n^9 + 1145466432*n^10 + 
       226877568*n^11 + 26027520*n^12 + 1315840*n^13)*CS[{{2, 1, 1}}, n]^2)/
     (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) - (32768*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{2, 1, 1}}, n]^3)/(3*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (64*(-1)^n*(456750 - 7635231*n - 46018155*n^2 - 48103068*n^3 + 
       174224930*n^4 + 598635288*n^5 + 852620824*n^6 + 709997184*n^7 + 
       375545376*n^8 + 128125056*n^9 + 27374464*n^10 + 3336192*n^11 + 
       177152*n^12)*CS[{{2, 1, 2}}, n])/(9*n*(1 + n)^2*(2 + n)^2*(3 + n)*
      (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    CS[{{2, 1, 1}}, n]*((-32*(-1)^n*(-1928934000 - 11745915300*n + 
         604443587256*n^2 + 6183447195051*n^3 + 22476939654585*n^4 + 
         25616764545189*n^5 - 63817189990299*n^6 - 273991890332508*n^7 - 
         393581533603022*n^8 - 74308286738856*n^9 + 712661378514368*n^10 + 
         1492200356387424*n^11 + 1742769143205408*n^12 + 
         1409126637692928*n^13 + 841547668664320*n^14 + 
         380630916833280*n^15 + 131309254112768*n^16 + 34375080597504*n^17 + 
         6714773913600*n^18 + 947684794368*n^19 + 91203198976*n^20 + 
         5347737600*n^21 + 143851520*n^22))/(135*n^2*(1 + n)^3*(2 + n)^3*
        (3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*
        (7 + 2*n)^2) - (14848*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{2, 1, 2}}, n])/
       (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) - 
    (256*(-1)^n*(955 + 2714*n + 2568*n^2 + 976*n^3 + 128*n^4)*
      CS[{{2, 1, 3}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (128*(-1)^n*(-169050 - 1303932*n - 2965255*n^2 + 257466*n^3 + 
       12224465*n^4 + 24169716*n^5 + 24712436*n^6 + 15786048*n^7 + 
       6737104*n^8 + 1965120*n^9 + 384448*n^10 + 46080*n^11 + 2560*n^12)*
      CS[{{1, 0, 1}, {2, 1, 1}}, n])/(15*n*(1 + n)^2*(2 + n)^2*(3 + n)*
      (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)*(5 + 2*n)^2*(7 + 2*n)) - 
    (4096*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{1, 0, 1}, {2, 1, 2}}, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
    (128*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{1, 0, 2}, {2, 1, 1}}, n])/
     ((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    (6656*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{2, 1, 1}, {2, 1, 2}}, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
    (256*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + z2^2*((-49664*(-1)^n*ln2*(7 + 12*n + 4*n^2))/
     (15*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    ((-1)^n*(-234432450 - 9417753351*n - 54395746101*n^2 - 112203754340*n^3 - 
       13503671844*n^4 + 367642375512*n^5 + 795439135152*n^6 + 
       888433767488*n^7 + 621662476224*n^8 + 286732626560*n^9 + 
       87350893056*n^10 + 16942930944*n^11 + 1897531392*n^12 + 
       93454336*n^13))/(225*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*
      (1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (8*(-1)^n*(53489 + 195374*n + 254904*n^2 + 135280*n^3 + 24832*n^4)*
      CS[{{2, 1, 1}}, n])/(15*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) - (3428*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/
     (15*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
  ln2^4*((-8*(-1)^n*(-2674350 - 837377283*n - 5152139160*n^2 - 
       10283268824*n^3 + 1683862229*n^4 + 43676600678*n^5 + 90177116908*n^6 + 
       100110324648*n^7 + 70468512528*n^8 + 32899646816*n^9 + 
       10186111552*n^10 + 2013763456*n^11 + 230348288*n^12 + 11602944*n^13))/
     (135*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) - (1024*(-1)^n*(689 + 2242*n + 2580*n^2 + 
       1232*n^3 + 208*n^4)*CS[{{2, 1, 1}}, n])/(9*(1 + n)*(2 + n)*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n)) + (512*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/
     (9*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
  CS[{{1, 0, -1}, {2, 1, 1}, {1, 0, 2}}, n]*
   ((32*(-1)^n*(-3814650 - 1571903721*n - 9776179299*n^2 - 20156431132*n^3 - 
       180732728*n^4 + 74617345548*n^5 + 159467833760*n^6 + 
       179757942256*n^7 + 128012400768*n^8 + 60416490688*n^9 + 
       18907814144*n^10 + 3778411776*n^11 + 436817920*n^12 + 22231040*n^13))/
     (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) + (256*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
  CS[{{2, 1, -1}, {1, 0, 2}}, n]*
   ((-64*(-1)^n*(5663255850 + 79274071863*n + 298641908022*n^2 + 
       261741711285*n^3 - 866385823768*n^4 - 2516887040216*n^5 - 
       2393273377052*n^6 + 58195099280*n^7 + 2353733955696*n^8 + 
       2584833787776*n^9 + 1496029967680*n^10 + 528404249600*n^11 + 
       114408488192*n^12 + 13999163392*n^13 + 742963200*n^14))/
     (315*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (512*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{1, 0, -3}, {2, 1, 1}}, n]*
   ((32*(-1)^n*(5495175 - 806242173*n - 5259651807*n^2 - 11522173036*n^3 - 
       3873665014*n^4 + 29054998744*n^5 + 66135061720*n^6 + 74402320128*n^7 + 
       52123988064*n^8 + 24087478144*n^9 + 7370357632*n^10 + 
       1439833088*n^11 + 162805760*n^12 + 8110080*n^13))/
     (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) + (1472*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
  CS[{{1, 0, -2}, {2, 1, 1}, {2, 1, 1}}, n]*
   ((-128*(-1)^n*(-3420900 - 795789171*n - 4979799639*n^2 - 10599387022*n^3 - 
       1630966628*n^4 + 34730916528*n^5 + 77194383560*n^6 + 88477508176*n^7 + 
       63724265088*n^8 + 30351689728*n^9 + 9574815104*n^10 + 
       1927094016*n^11 + 224235520*n^12 + 11479040*n^13))/
     (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) + (768*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/
     ((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + CS[{{1, 0, -2}, {2, 1, 2}}, n]*
   ((32*(-1)^n*(-3249225 - 1902229539*n - 11680425936*n^2 - 23635206678*n^3 - 
       890567447*n^4 + 79767577522*n^5 + 165196706180*n^6 + 
       179469620744*n^7 + 123013234512*n^8 + 55875485472*n^9 + 
       16839559616*n^10 + 3243914624*n^11 + 362007040*n^12 + 17812480*n^13))/
     (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) + (2944*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
  li4half*((-64*(-1)^n*(-2674350 - 118463619*n - 713022360*n^2 - 
       1561133240*n^3 - 489452875*n^4 + 4295098502*n^5 + 9885020044*n^6 + 
       11257284072*n^7 + 7938400656*n^8 + 3668662880*n^9 + 1115646016*n^10 + 
       215417728*n^11 + 23965184*n^12 + 1170432*n^13))/
     (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) - (8192*(-1)^n*(17 + 48*n + 36*n^2 + 8*n^3)*
      CS[{{2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(3 + 2*n)*(5 + 2*n)) + 
    (4096*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{1, 0, -1}, {2, 1, 2}, {2, 1, 1}}, n]*
   ((256*(-1)^n*(-1143450 - 324552933*n - 1998137142*n^2 - 4088789906*n^3 - 
       71258869*n^4 + 14765137134*n^5 + 31374615820*n^6 + 35158394168*n^7 + 
       24909284784*n^8 + 11706151904*n^9 + 3650965312*n^10 + 727605888*n^11 + 
       83939840*n^12 + 4264960*n^13))/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*
      (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (1536*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{2, 1, -2}, {1, 0, 1}}, n]*
   ((256*(-1)^n*(-1540350 - 2113298829*n - 13876527816*n^2 - 
       32822690498*n^3 - 21449508007*n^4 + 52907295402*n^5 + 
       144912534340*n^6 + 172467950984*n^7 + 124575552912*n^8 + 
       58755621152*n^9 + 18250196416*n^10 + 3607065984*n^11 + 
       411706880*n^12 + 20669440*n^13))/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*
      (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (1536*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{2, 1, 2}, {1, 0, -1}}, n]*
   ((-256*(-1)^n*(8041950 + 264503691*n + 1376516763*n^2 + 2036129338*n^3 - 
       2267411199*n^4 - 10860348301*n^5 - 13039479382*n^6 - 3454290756*n^7 + 
       7823092648*n^8 + 10531433840*n^9 + 6554733984*n^10 + 2410742848*n^11 + 
       536050816*n^12 + 66854400*n^13 + 3599360*n^14))/
     (45*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (1536*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{1, 0, -1}, {2, 1, 1}, {2, 1, 2}}, n]*
   ((128*(-1)^n*(-759150 - 777359691*n - 4743074949*n^2 - 9410125612*n^3 + 
       664845652*n^4 + 35341972428*n^5 + 72345843440*n^6 + 79007623216*n^7 + 
       54718538688*n^8 + 25177336768*n^9 + 7697667584*n^10 + 
       1505577216*n^11 + 170659840*n^12 + 8529920*n^13))/
     (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) + (8192*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
  CS[{{2, 1, 1}, {2, 1, -2}}, n]*
   ((256*(-1)^n*(15633450 + 4951093707*n + 18200420250*n^2 + 
       10611343573*n^3 - 58648753068*n^4 - 146805448900*n^5 - 
       138607092244*n^6 - 14777660496*n^7 + 102504151696*n^8 + 
       120394138496*n^9 + 71820854976*n^10 + 25978167808*n^11 + 
       5749188352*n^12 + 718328832*n^13 + 38893568*n^14))/
     (315*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (16384*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{2, 1, 2}, {1, 0, 1}}, n]*
   ((1024*(-1)^(2*n)*(1169 + 3566*n + 3768*n^2 + 1648*n^3 + 256*n^4))/
     ((-1 + n)*n*(2 + n)*(1 + 2*n)^2*(3 + 2*n)*(5 + 2*n)) - 
    (128*(-132939450 + 952444503*n + 7511878989*n^2 + 11979386254*n^3 - 
       12254181717*n^4 - 61259632513*n^5 - 77988278446*n^6 - 
       34124127828*n^7 + 23744783944*n^8 + 45293137520*n^9 + 
       33024081312*n^10 + 14537295424*n^11 + 4148157568*n^12 + 
       754721280*n^13 + 79877120*n^14 + 3747840*n^15))/
     (45*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - (5888*(13 + 24*n + 8*n^2)*S[1, n])/
     (3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
  CS[{{2, 1, 1}, {1, 0, 2}}, n]*
   ((-256*(-1)^(2*n)*(3623 + 11618*n + 13128*n^2 + 6160*n^3 + 1024*n^4))/
     ((-1 + n)*n*(2 + n)*(1 + 2*n)^2*(3 + 2*n)*(5 + 2*n)) + 
    (32*(-357647850 + 4028060421*n + 27969434418*n^2 + 42947119603*n^3 - 
       44983776704*n^4 - 220646861516*n^5 - 289856071652*n^6 - 
       148446126416*n^7 + 66039291088*n^8 + 174122393600*n^9 + 
       148575819584*n^10 + 75502139648*n^11 + 24584819456*n^12 + 
       5021772800*n^13 + 585420800*n^14 + 29675520*n^15))/
     (45*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (128*(-1)^n*(-1 + 2*n)*(13 + 24*n + 8*n^2)*S[-1, n])/
     ((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    (256*(13 + 24*n + 8*n^2)*S[1, n])/(3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{2, 1, 2}, {2, 1, 1}}, n]*
   ((-16384*(-1)^(2*n)*(207 + 638*n + 684*n^2 + 304*n^3 + 48*n^4))/
     (3*(-1 + n)*n*(2 + n)*(1 + 2*n)^2*(3 + 2*n)*(5 + 2*n)) + 
    (256*(-66792600 + 572642838*n + 3714539469*n^2 + 4298567849*n^3 - 
       9791419147*n^4 - 32444453863*n^5 - 37084441606*n^6 - 15543919708*n^7 + 
       10918383704*n^8 + 22197646000*n^9 + 18063876832*n^10 + 
       9161706304*n^11 + 3057993088*n^12 + 651811840*n^13 + 80250880*n^14 + 
       4331520*n^15))/(45*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2*(3 + n)*
      (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (1024*(-1)^n*(-1 + 2*n)*(13 + 24*n + 8*n^2)*S[-1, n])/
     ((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    (1536*(13 + 24*n + 8*n^2)*S[1, n])/((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{2, 1, 1}, {1, 0, -1}}, n]*
   ((8*(-1)^n*(1904357952000 + 14835935298240*n - 2042460024458364*n^2 - 
       15369099700934700*n^3 - 33926667246272067*n^4 + 
       35425441093977720*n^5 + 280728519951959491*n^6 + 
       343753050242582194*n^7 - 436487816401622057*n^8 - 
       1433089698176910756*n^9 - 401517112228193007*n^10 + 
       2921034414806879694*n^11 + 4591081905970782084*n^12 + 
       1433893576263129912*n^13 - 3699473248381783728*n^14 - 
       5501728886639486880*n^15 - 3028066055456677056*n^16 + 
       338171725286535552*n^17 + 1846396337426068224*n^18 + 
       1574460632645724672*n^19 + 800816776886258688*n^20 + 
       279189298696464384*n^21 + 68858335632519168*n^22 + 
       11899099879710720*n^23 + 1376993161822208*n^24 + 96125123330048*n^25 + 
       3065948143616*n^26))/(945*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*
      (-1 + 2*n)^3*(1 + 2*n)^4*(3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) - 
    (2048*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{2, 1, 1}, {2, 1, 2}}, n])/
     ((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    (3072*(-1)^n*(1 + 4*n^2)*(13 + 24*n + 8*n^2)*S[1, n])/
     ((1 + n)*(2 + n)*(-1 + 2*n)^2*(1 + 2*n)^3*(5 + 2*n))) + 
  CS[{{2, 1, -1}, {2, 1, 2}}, n]*
   ((-256*(-1)^n*(-22872150 + 126568359*n + 1271313282*n^2 + 2727481697*n^3 - 
       108190756*n^4 - 8496564244*n^5 - 13120474108*n^6 - 6616304944*n^7 + 
       3795858512*n^8 + 7802317120*n^9 + 5401577536*n^10 + 2098196992*n^11 + 
       483215104*n^12 + 61788160*n^13 + 3389440*n^14))/
     (45*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (2048*(-1)^n*(1091 + 3370*n + 3624*n^2 + 1616*n^3 + 256*n^4)*S[1, n])/
     ((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + 
  CS[{{2, 1, -2}, {2, 1, 1}}, n]*
   ((-256*(-1)^n*(-31641750 + 1789958331*n + 17802053544*n^2 + 
       38277232051*n^3 - 10133110894*n^4 - 135175733058*n^5 - 
       180155996232*n^6 - 58672715272*n^7 + 89462572288*n^8 + 
       124953418784*n^9 + 76166187136*n^10 + 27066312576*n^11 + 
       5781828096*n^12 + 690792448*n^13 + 35581952*n^14))/
     (315*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (2048*(-1)^n*(1325 + 3958*n + 4056*n^2 + 1712*n^3 + 256*n^4)*S[1, n])/
     ((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + 
  CS[{{1, 0, 1}, {2, 1, -2}}, n]*
   ((256*(-1)^n*(-3802050 - 1423081467*n - 9451562883*n^2 - 23191352164*n^3 - 
       18500355986*n^4 + 27224247576*n^5 + 86436989480*n^6 + 
       106077285472*n^7 + 77557131936*n^8 + 36787014016*n^9 + 
       11456517248*n^10 + 2266609152*n^11 + 258734080*n^12 + 12984320*n^13))/
     (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) + (2048*(-1)^n*(3819 + 11482*n + 11880*n^2 + 
       5072*n^3 + 768*n^4)*S[1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n))) + CS[{{2, 1, -3}}, n]*
   ((128*(-1)^n*(-248845275 - 4433539089*n - 9442372383*n^2 + 
       9059662649*n^3 + 51785045059*n^4 + 60955624997*n^5 + 6011787886*n^6 - 
       56037566188*n^7 - 67411625288*n^8 - 40687665776*n^9 - 
       14635885984*n^10 - 3133806656*n^11 - 353904256*n^12 - 11965952*n^13 + 
       736256*n^14))/(315*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*
      (1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (4096*(-1)^n*(1763 + 5530*n + 6072*n^2 + 2768*n^3 + 448*n^4)*
      CS[{{2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (512*(-1)^n*(7483 + 21946*n + 21864*n^2 + 8912*n^3 + 1280*n^4)*S[1, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + 
  S[-4, n]*((4*(-1)^n*(2805075 - 3553183275*n - 22377550800*n^2 - 
       46467148646*n^3 - 1339921691*n^4 + 169551396334*n^5 + 
       364336930484*n^6 + 411880704088*n^7 + 294038151696*n^8 + 
       139109011424*n^9 + 43641781952*n^10 + 8742614144*n^11 + 
       1013203456*n^12 + 51688448*n^13))/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*
      (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (32*(-1)^n*(86523 + 277754*n + 314280*n^2 + 147664*n^3 + 24576*n^4)*
      S[1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + 
  CS[{{2, 1, 1}, {2, 1, 1}, {2, 1, 1}}, n]*
   ((131072*(-1)^(2*n)*(1 + n)*(7 + 12*n + 4*n^2))/((-1 + n)*n*(1 + 2*n)^2*
      (3 + 2*n)*(5 + 2*n)) - (32768*(-61229 - 125820*n + 179600*n^2 + 
       674316*n^3 + 716840*n^4 + 439776*n^5 + 153376*n^6 + 20160*n^7))/
     (105*(-1 + n)*n*(1 + n)*(2 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)*
      (5 + 2*n)) + (512*(-1)^n*(1909 + 6054*n + 6744*n^2 + 3120*n^3 + 
       512*n^4)*S[-2, n])/((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (512*(-1)^n*(-10650150 - 2258403336*n - 12993953553*n^2 - 
       25192279376*n^3 + 1366939107*n^4 + 93190081254*n^5 + 
       193822273380*n^6 + 215648222696*n^7 + 152500385520*n^8 + 
       71734433888*n^9 + 22429821888*n^10 + 4485690240*n^11 + 
       519571968*n^12 + 26512384*n^13)*S[-1, n])/(315*n*(1 + n)^2*(2 + n)^2*
      (3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (32768*(56 + 157*n + 161*n^2 + 118*n^3 + 52*n^4 + 8*n^5)*S[1, n])/
     ((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + 
  CS[{{1, 0, 1}, {2, 1, -1}}, n]*
   ((128*(-1)^n*(-67512690000 + 2124869638500*n + 634189828109670*n^2 + 
       5905681756104879*n^3 + 20037677564138955*n^4 + 14419587219667023*n^5 - 
       103515477334038045*n^6 - 381383014185529190*n^7 - 
       594808503174449512*n^8 - 303442623926758312*n^9 + 
       632614501449459232*n^10 + 1713484580282959488*n^11 + 
       2230006390370630208*n^12 + 1960110745293047680*n^13 + 
       1265016572124279296*n^14 + 618144257547104768*n^15 + 
       230874681437040640*n^16 + 65664908648884224*n^17 + 
       13998130614853632*n^18 + 2167605293793280*n^19 + 
       230327635165184*n^20 + 15022895759360*n^21 + 453503549440*n^22))/
     (4725*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^3*
      (3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) + 
    (2048*(-1)^n*(-760725 - 182003409*n - 1130151366*n^2 - 2367154543*n^3 - 
       241271007*n^4 + 8042471607*n^5 + 17540685120*n^6 + 19906988044*n^7 + 
       14231156112*n^8 + 6735961072*n^9 + 2113374336*n^10 + 423303744*n^11 + 
       49044480*n^12 + 2501120*n^13)*S[1, n])/(45*n*(1 + n)^2*(2 + n)^2*
      (3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (131072*(-1)^n*(7 + 12*n + 4*n^2)*S[1, n]^2)/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) - (131072*(-1)^n*(7 + 12*n + 4*n^2)*S[2, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + 
  CS[{{1, 0, -1}, {1, 0, 1}, {2, 1, 1}}, n]*
   ((-64*(-1)^n*(-6108291000 + 6348302100*n + 11511963915246*n^2 + 
       84629542375143*n^3 + 197413295646819*n^4 - 72089284426434*n^5 - 
       1124947237423782*n^6 - 1570940428250049*n^7 + 1368052405093483*n^8 + 
       6682203922410064*n^9 + 7680928172055906*n^10 + 530783923356920*n^11 - 
       8570203352738368*n^12 - 10668461283258720*n^13 - 
       5186157570819680*n^14 + 1269115124024320*n^15 + 
       3892131530697216*n^16 + 3159752925000704*n^17 + 
       1578765956011520*n^18 + 546021489801216*n^19 + 134198637199360*n^20 + 
       23165919502336*n^21 + 2681919037440*n^22 + 187469004800*n^23 + 
       5990973440*n^24))/(135*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*
      (-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) - 
    (256*(-1)^n*(-169050 - 1303932*n - 2965255*n^2 + 257466*n^3 + 
       12224465*n^4 + 24169716*n^5 + 24712436*n^6 + 15786048*n^7 + 
       6737104*n^8 + 1965120*n^9 + 384448*n^10 + 46080*n^11 + 2560*n^12)*
      S[1, n])/(15*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)*(5 + 2*n)^2*(7 + 2*n)) - 
    (384*(-1)^n*(13 + 24*n + 8*n^2)*S[2, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{1, 0, -1}, {2, 1, 1}, {1, 0, 1}}, n]*
   ((-32*(-1)^n*(-3429216000 + 5861362500*n + 7636531677012*n^2 + 
       56217543238701*n^3 + 131478545499969*n^4 - 46813395336390*n^5 - 
       746835065284232*n^6 - 1046649242243035*n^7 + 903955363201701*n^8 + 
       4441239261793512*n^9 + 5115222239103950*n^10 + 364081406684872*n^11 - 
       5696538223232576*n^12 - 7102367471663776*n^13 - 
       3458184154140192*n^14 + 840325398968832*n^15 + 2589855606760448*n^16 + 
       2104113229259776*n^17 + 1051754183444992*n^18 + 363861783971840*n^19 + 
       89449833873408*n^20 + 15444365795328*n^21 + 1788317573120*n^22 + 
       125025648640*n^23 + 3996057600*n^24))/(45*(-1 + n)^2*n^2*(1 + n)^3*
      (2 + n)^3*(3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*
      (7 + 2*n)^2) - (128*(-1)^n*(-169050 - 1303932*n - 2965255*n^2 + 
       257466*n^3 + 12224465*n^4 + 24169716*n^5 + 24712436*n^6 + 
       15786048*n^7 + 6737104*n^8 + 1965120*n^9 + 384448*n^10 + 46080*n^11 + 
       2560*n^12)*S[1, n])/(15*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*
      (1 + 2*n)^2*(3 + 2*n)*(5 + 2*n)^2*(7 + 2*n)) - 
    (256*(-1)^n*(13 + 24*n + 8*n^2)*S[2, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{1, 0, 1}, {1, 0, -1}, {2, 1, 1}}, n]*
   ((128*(-1)^n*(368550 + 1249695*n + 239806182*n^2 + 906523633*n^3 - 
       1214113116*n^4 - 8639284186*n^5 - 5659834604*n^6 + 20588527846*n^7 + 
       33288210072*n^8 - 757978320*n^9 - 36930951136*n^10 - 
       27633933376*n^11 + 1774703744*n^12 + 13122484736*n^13 + 
       8194411008*n^14 + 2457677312*n^15 + 376299520*n^16 + 23613440*n^17))/
     (45*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)^2*(1 + 2*n)^3*
      (3 + 2*n)*(5 + 2*n)^2*(7 + 2*n)) - 
    (128*(-1)^n*(13 + 24*n + 8*n^2)*S[2, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{1, 0, -1}, {2, 1, 2}}, n]*
   ((-16*(-1)^n*(732280500 - 250135990650*n - 16736656137507*n^2 - 
       131551476856110*n^3 - 458248763121603*n^4 - 836886683783823*n^5 - 
       784486150727274*n^6 - 582775522327767*n^7 - 1980020348307572*n^8 - 
       5717840707790902*n^9 - 8636876130840148*n^10 - 6443163970852712*n^11 + 
       425297241394512*n^12 + 6780466296941760*n^13 + 8624228091894016*n^14 + 
       6556707964613120*n^15 + 3496736405947904*n^16 + 
       1371041832206848*n^17 + 399973228612608*n^18 + 86133999949824*n^19 + 
       13331373789184*n^20 + 1405000712192*n^21 + 90368737280*n^22 + 
       2678456320*n^23))/(135*(-1 + n)*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*
      (-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) - 
    (128*(-1)^n*(-1143450 + 27866547*n + 251712918*n^2 + 739176054*n^3 + 
       897524111*n^4 + 69548574*n^5 - 1132896980*n^6 - 1523885352*n^7 - 
       1025800656*n^8 - 408018336*n^9 - 96267968*n^10 - 12185472*n^11 - 
       555520*n^12 + 15360*n^13)*S[1, n])/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*
      (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (384*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n]^2)/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n)) - (128*(-1)^n*(13 + 24*n + 8*n^2)*S[2, n])/
     ((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
  z3*((32*(-1)^n*ln2^2*(-4333 - 8374*n - 1560*n^2 + 2896*n^3 + 1024*n^4))/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    ((-1)^n*(-71638465500 - 1792825678350*n - 2793121320789*n^2 + 
       29883408615684*n^3 + 80754559749765*n^4 - 276615013977720*n^5 - 
       1772292751135044*n^6 - 3579652331925922*n^7 - 1720235632812852*n^8 + 
       7594798748919844*n^9 + 21774608778464472*n^10 + 
       32170827407795952*n^11 + 32388414967214112*n^12 + 
       24057620196872192*n^13 + 13629839913526272*n^14 + 
       5973583883932672*n^15 + 2030584188297216*n^16 + 531651640083456*n^17 + 
       105349414066176*n^18 + 15296410873856*n^19 + 1536222437376*n^20 + 
       95391416320*n^21 + 2759393280*n^22))/(405*n^2*(1 + n)^3*(2 + n)^3*
      (3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*
      (7 + 2*n)^2) - (32*(-1)^n*(6705 + 18734*n + 17208*n^2 + 6256*n^3 + 
       768*n^4)*CS[{{2, 1, 1}}, n]^2)/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + (8*(-1)^n*(5605 + 20998*n + 28056*n^2 + 15152*n^3 + 
       2816*n^4)*CS[{{2, 1, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + (4*(-1)^n*(-14696325 - 324190683*n - 1771104612*n^2 - 
       4066257366*n^3 - 3137031259*n^4 + 4461995754*n^5 + 13590882580*n^6 + 
       15708603048*n^7 + 10573718544*n^8 + 4492365984*n^9 + 1211668672*n^10 + 
       198787968*n^11 + 17707520*n^12 + 629760*n^13)*S[1, n])/
     (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) - (824*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n]^2)/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + CS[{{2, 1, 1}}, n]*
     ((-8*(-1)^n*(6493725 + 97049979*n + 535469736*n^2 + 1699271158*n^3 + 
         3550320367*n^4 + 5421634398*n^5 + 6657000380*n^6 + 6688130936*n^7 + 
         5170922928*n^8 + 2860775648*n^9 + 1068505664*n^10 + 253117056*n^11 + 
         34147840*n^12 + 1991680*n^13))/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*
        (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
      (3296*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
        (5 + 2*n))) + 
    ln2*((-8*(-1)^n*(-18720450 - 664913109*n - 3924842280*n^2 - 
         8673017176*n^3 - 3441360829*n^4 + 21324887258*n^5 + 
         50426049604*n^6 + 57585413048*n^7 + 40460015280*n^8 + 
         18566300704*n^9 + 5592200896*n^10 + 1067256448*n^11 + 
         117138944*n^12 + 5635072*n^13))/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*
        (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
      (1024*(-1)^n*(-49 + 34*n + 312*n^2 + 272*n^3 + 64*n^4)*
        CS[{{2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
        (5 + 2*n)) + (3584*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/
       (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
    (2*(-1)^n*(13 + 24*n + 8*n^2)*S[2, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{2, 1, -2}}, n]*
   ((16*(-1)^n*(-1389011085000 - 22794086466900*n + 3791996659745910*n^2 + 
       33291720495262026*n^3 + 95773062926173833*n^4 + 
       32177817288596928*n^5 - 396723000386294909*n^6 - 
       787986682909114248*n^7 - 5554432087441173*n^8 + 
       1926380629679550768*n^9 + 2736172321192959171*n^10 + 
       748638960146178498*n^11 - 2255472707106705384*n^12 - 
       3226625325750482832*n^13 - 1730344324280540784*n^14 + 
       218827695227540064*n^15 + 1062348842886589440*n^16 + 
       889604475909646848*n^17 + 446091937745577216*n^18 + 
       153458824560176640*n^19 + 37355207991834624*n^20 + 
       6371450084978688*n^21 + 727788116176896*n^22 + 50152584683520*n^23 + 
       1579290460160*n^24))/(4725*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^3*
      (3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*
      (7 + 2*n)^2) - (1024*(-1)^n*(7191 + 21766*n + 22860*n^2 + 9944*n^3 + 
       1536*n^4)*CS[{{2, 1, 1}}, n]^2)/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) - (1024*(-1)^n*(14777 + 40514*n + 36060*n^2 + 12472*n^3 + 
       1408*n^4)*CS[{{2, 1, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + (2048*(-1)^n*(7971 + 23726*n + 24300*n^2 + 10264*n^3 + 
       1536*n^4)*CS[{{2, 1, 1}, {2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n)) - (256*(-1)^n*(-1505700 - 1357105968*n - 
       9127493277*n^2 - 22655870486*n^3 - 18685603899*n^4 + 25195306974*n^5 + 
       82946288820*n^6 + 102833457368*n^7 + 75680316624*n^8 + 
       36089385824*n^9 + 11292983232*n^10 + 2244121728*n^11 + 
       257226240*n^12 + 12958720*n^13)*S[1, n])/(45*n*(1 + n)^2*(2 + n)^2*
      (3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (256*(-1)^n*(15627 + 46810*n + 48168*n^2 + 20432*n^3 + 3072*n^4)*
      S[1, n]^2)/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    CS[{{2, 1, 1}}, n]*((256*(-1)^n*(-31641750 - 788304069*n + 
         4690170984*n^2 + 22702644211*n^3 + 20573989586*n^4 - 
         29800696578*n^5 - 71572193352*n^6 - 43608867592*n^7 + 
         15333123328*n^8 + 39684360224*n^9 + 27596822656*n^10 + 
         10455332736*n^11 + 2322264576*n^12 + 284796928*n^13 + 
         14938112*n^14))/(315*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)*
        (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
      (2048*(-1)^n*(1325 + 3958*n + 4056*n^2 + 1712*n^3 + 256*n^4)*S[1, n])/
       ((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + 
    (256*(-1)^n*(13 + 24*n + 8*n^2)*S[2, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{2, 1, -1}, {2, 1, 1}}, n]*
   ((-16*(-1)^n*(-900169200000 + 25669072497600*n + 11972823519203820*n^2 + 
       92634301749818556*n^3 + 225637302846100863*n^4 - 
       81506785988424552*n^5 - 1372753145897081459*n^6 - 
       2105062298732096058*n^7 + 1137751922688194497*n^8 + 
       7550648357513416588*n^9 + 9338643794471609871*n^10 + 
       1466127215595449258*n^11 - 9308869256802971224*n^12 - 
       12327942853035607152*n^13 - 6361939693250050544*n^14 + 
       1115236993467593824*n^15 + 4329245068965365760*n^16 + 
       3616129714682382848*n^17 + 1832717476383047936*n^18 + 
       640101410578798080*n^19 + 158546181957044224*n^20 + 
       27549763207303168*n^21 + 3208071014117376*n^22 + 
       225434088611840*n^23 + 7239242874880*n^24))/(4725*(-1 + n)^2*n^2*
      (1 + n)^3*(2 + n)^3*(3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*
      (5 + 2*n)^3*(7 + 2*n)^2) + 
    (1024*(-1)^n*(-727650 - 158244156*n - 982446909*n^2 - 2066405972*n^3 - 
       259738133*n^4 + 6861084498*n^5 + 15051186140*n^6 + 17115264776*n^7 + 
       12249468048*n^8 + 5803087328*n^9 + 1822090304*n^10 + 365218176*n^11 + 
       42342400*n^12 + 2160640*n^13)*S[1, n])/(15*n*(1 + n)^2*(2 + n)^2*
      (3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (131072*(-1)^n*(7 + 12*n + 4*n^2)*S[1, n]^2)/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + (512*(-1)^n*(13 + 24*n + 8*n^2)*S[2, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
  CS[{{1, 0, -1}, {2, 1, 1}, {2, 1, 1}}, n]*
   ((64*(-1)^n*(-13502538000 + 176827284900*n + 133873133230872*n^2 + 
       1248979883830749*n^3 + 4194819907204647*n^4 + 2864182058501811*n^5 - 
       21778503927423549*n^6 - 77636323501672740*n^7 - 
       114164694401457098*n^8 - 37957369233061560*n^9 + 
       175072439609475584*n^10 + 410954996937576480*n^11 + 
       515759654836280928*n^12 + 446044206159842304*n^13 + 
       285324204812975104*n^14 + 138677415075041280*n^15 + 
       51619869242671616*n^16 + 14649383123994624*n^17 + 
       3118463521554432*n^18 + 482465769332736*n^19 + 51240179802112*n^20 + 
       3341288472576*n^21 + 100861018112*n^22))/(945*n^2*(1 + n)^3*(2 + n)^3*
      (3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*
      (7 + 2*n)^2) + (256*(-1)^n*(-169050 - 1303932*n - 2965255*n^2 + 
       257466*n^3 + 12224465*n^4 + 24169716*n^5 + 24712436*n^6 + 
       15786048*n^7 + 6737104*n^8 + 1965120*n^9 + 384448*n^10 + 46080*n^11 + 
       2560*n^12)*S[1, n])/(15*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*
      (1 + 2*n)^2*(3 + 2*n)*(5 + 2*n)^2*(7 + 2*n)) + 
    (256*(-1)^n*(13 + 24*n + 8*n^2)*S[2, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{2, 1, -1}, {1, 0, 1}}, n]*
   ((64*(-1)^n*(-67512690000 + 5168441722500*n + 2975975045307180*n^2 + 
       28071316984970133*n^3 + 96096377934539535*n^4 + 
       73648601917049751*n^5 - 471889470214344825*n^6 - 
       1751787026405225800*n^7 - 2683230706367154434*n^8 - 
       1176138190069521944*n^9 + 3395727878370100064*n^10 + 
       8597134685810290656*n^11 + 11021635703895980256*n^12 + 
       9632085400721780480*n^13 + 6201132810537183232*n^14 + 
       3027440138108793856*n^15 + 1130688000217971200*n^16 + 
       321737204548896768*n^17 + 68640040896159744*n^18 + 
       10639351894138880*n^19 + 1131784878727168*n^20 + 73907345489920*n^21 + 
       2233821102080*n^22))/(4725*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*
      (-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) + 
    (256*(-1)^n*(-169050 - 1303932*n - 2965255*n^2 + 257466*n^3 + 
       12224465*n^4 + 24169716*n^5 + 24712436*n^6 + 15786048*n^7 + 
       6737104*n^8 + 1965120*n^9 + 384448*n^10 + 46080*n^11 + 2560*n^12)*
      S[1, n])/(15*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)*(5 + 2*n)^2*(7 + 2*n)) + 
    (256*(-1)^n*(13 + 24*n + 8*n^2)*S[2, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{1, 0, -2}, {2, 1, 1}}, n]*
   ((-4*(-1)^n*(619866513000 + 9344885476500*n + 15211807352154*n^2 - 
       61287436992726*n^3 - 4269089999892435*n^4 - 30739451088774744*n^5 - 
       91385973975326253*n^6 - 116593891819498200*n^7 + 
       25521061748050663*n^8 + 298540377804640600*n^9 + 
       402194879524128831*n^10 + 136511307659087066*n^11 - 
       265107386857356808*n^12 - 413912095463781456*n^13 - 
       243463353582406448*n^14 + 1250786628852448*n^15 + 
       117979177656158208*n^16 + 106343456975948288*n^17 + 
       55292819022137600*n^18 + 19544433103443456*n^19 + 
       4872516584544256*n^20 + 849961655283712*n^21 + 99223659196416*n^22 + 
       6984884166656*n^23 + 224608649216*n^24))/(945*(-1 + n)^2*n^2*(1 + n)^3*
      (2 + n)^3*(3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*
      (7 + 2*n)^2) + (64*(-1)^n*(-3420900 - 63167211*n - 338444019*n^2 - 
       756403782*n^3 - 573681608*n^4 + 687362928*n^5 + 2036501720*n^6 + 
       2211557136*n^7 + 1387094208*n^8 + 544213248*n^9 + 133395584*n^10 + 
       19243776*n^11 + 1392640*n^12 + 30720*n^13)*S[1, n])/
     (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) - (192*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n]^2)/
     ((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    (256*(-1)^n*(13 + 24*n + 8*n^2)*S[2, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{2, 1, 1}, {2, 1, -1}}, n]*
   ((-16*(-1)^n*(-1440270720000 + 16319076933600*n + 2439260814998700*n^2 + 
       20936039145160356*n^3 + 81854444638392423*n^4 + 
       180095167027547688*n^5 + 226575720548994061*n^6 + 
       130665262169063022*n^7 - 46657597414658743*n^8 - 
       174644509407625972*n^9 - 259798462441445409*n^10 - 
       353175867638494742*n^11 - 356214182177794904*n^12 - 
       170198260396248432*n^13 + 90113422127169296*n^14 + 
       230178678366553184*n^15 + 207384450287462400*n^16 + 
       117127960155171328*n^17 + 45903283786690816*n^18 + 
       12819560585418240*n^19 + 2537813484652544*n^20 + 
       345114364940288*n^21 + 30134523457536*n^22 + 1468059197440*n^23 + 
       27753185280*n^24))/(4725*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*
      (-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) + 
    (512*(-1)^n*(-169050 - 1877232*n - 5850025*n^2 - 3496214*n^3 + 
       16837115*n^4 + 43594016*n^5 + 50396276*n^6 + 34319808*n^7 + 
       14750704*n^8 + 4037120*n^9 + 680128*n^10 + 64000*n^11 + 2560*n^12)*
      S[1, n])/(15*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)*(5 + 2*n)^2*(7 + 2*n)) + 
    (512*(-1)^n*(13 + 24*n + 8*n^2)*S[2, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{2, 1, 1}, {1, 0, 1}}, n]*
   ((128*(-1)^(2*n)*(-200169900 + 883386126*n + 8772744933*n^2 + 
       16140840113*n^3 - 10857717134*n^4 - 74599858866*n^5 - 
       102516962412*n^6 - 47794793576*n^7 + 29654296208*n^8 + 
       56873296480*n^9 + 38363438144*n^10 + 14641527168*n^11 + 
       3327657216*n^12 + 421207040*n^13 + 22927360*n^14))/
     (45*(-1 + n)^2*n^2*(1 + n)*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^3*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (32*(796244904000 - 20958181619760*n + 21000284878788*n^2 + 
       1007714746989504*n^3 + 2594673708976845*n^4 - 3658084866677256*n^5 - 
       23848476673734899*n^6 - 27286300760388842*n^7 + 
       30757568718705293*n^8 + 110548140261047388*n^9 + 
       97306146042764839*n^10 - 28668968140465418*n^11 - 
       135447192557409362*n^12 - 114930018648901520*n^13 - 
       15051717411928736*n^14 + 52220149573138720*n^15 + 
       49907589314027872*n^16 + 18412235971596928*n^17 - 
       1872689390077952*n^18 - 5267180177632256*n^19 - 
       2501376613721600*n^20 - 474684904767488*n^21 + 63538918678528*n^22 + 
       63205874606080*n^23 + 17921650532352*n^24 + 2768823287808*n^25 + 
       235014520832*n^26 + 8640397312*n^27))/(45*(-3 + n)*(-2 + n)*(-1 + n)^3*
      n^3*(1 + n)^3*(2 + n)^3*(3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*
      (5 + 2*n)^3*(7 + 2*n)^2) - 
    (128*(1110900 + 3990447*n - 1650447*n^2 - 23134166*n^3 - 28722499*n^4 + 
       9682569*n^5 + 53398720*n^6 + 56657828*n^7 + 31975344*n^8 + 
       11094224*n^9 + 2522752*n^10 + 397248*n^11 + 43520*n^12 + 2560*n^13)*
      S[1, n])/(15*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*
      (1 + 2*n)^2*(3 + 2*n)*(5 + 2*n)^2*(7 + 2*n)) - 
    (256*(13 + 24*n + 8*n^2)*S[2, n])/((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + S[-3, n]*
   ((-2*(-1)^n*(18699943500 + 800463298950*n + 141244885187541*n^2 + 
       1292721230844585*n^3 + 4408876466219196*n^4 + 3968690116431735*n^5 - 
       17103955042945427*n^6 - 64101521580427486*n^7 - 
       88666937987460618*n^8 - 9099639990456788*n^9 + 
       186210928088220920*n^10 + 387546081528318000*n^11 + 
       462816141004168576*n^12 + 386512589188950272*n^13 + 
       239993790918039552*n^14 + 113487829151279104*n^15 + 
       41150323653043712*n^16 + 11384535988227072*n^17 + 
       2363816171567104*n^18 + 356876779925504*n^19 + 37002787209216*n^20 + 
       2356724924416*n^21 + 69518753792*n^22))/(405*n^2*(1 + n)^3*(2 + n)^3*
      (3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*
      (7 + 2*n)^2) + (16*(-1)^n*(-996975 - 28841979*n - 188323401*n^2 - 
       508203468*n^3 - 531519482*n^4 + 316880912*n^5 + 1573041080*n^6 + 
       2060782144*n^7 + 1515734112*n^8 + 700259712*n^9 + 207053696*n^10 + 
       37986304*n^11 + 3927040*n^12 + 174080*n^13)*S[1, n])/
     (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) + (16*(-1)^n*(85119 + 274226*n + 311688*n^2 + 
       147088*n^3 + 24576*n^4)*S[1, n]^2)/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n)) - (16*(-1)^n*(110951 + 379362*n + 462408*n^2 + 
       232464*n^3 + 40960*n^4)*S[2, n])/(15*(1 + n)*(2 + n)*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n))) + CS[{{2, 1, 1}, {2, 1, 1}}, n]*
   ((-256*(-1)^n*(-98563500*(-1)^n + 658898226*(-1)^n*n + 
       6135479523*(-1)^n*n^2 + 2023096320*n^3 + 13115496103*(-1)^n*n^3 + 
       10924720128*n^4 - 603475534*(-1)^n*n^4 + 19287080960*n^5 - 
       42198910386*(-1)^n*n^5 + 4550361088*n^6 - 66854840892*(-1)^n*n^6 - 
       26936999936*n^7 - 36461642536*(-1)^n*n^7 - 34600452096*n^8 + 
       15470056528*(-1)^n*n^8 - 10263429120*n^9 + 37078388960*(-1)^n*n^9 + 
       12093620224*n^10 + 26449152064*(-1)^n*n^10 + 14095613952*n^11 + 
       10441634688*(-1)^n*n^11 + 6782189568*n^12 + 2432983296*(-1)^n*n^12 + 
       1779957760*n^13 + 314106880*(-1)^n*n^13 + 249561088*n^14 + 
       17377280*(-1)^n*n^14 + 14680064*n^15))/(45*(-1 + n)^2*n^2*(1 + n)*
      (2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^3*(3 + 2*n)^2*(5 + 2*n)^2*
      (7 + 2*n)) + (4*(96663539737800 - 1647129642248196*n - 
       13604654759739174*n^2 - 22006468840315599*n^3 + 
       56971160180540349*n^4 + 229736721207144784*n^5 + 
       184465153221331844*n^6 - 339523754680388331*n^7 - 
       881750868594936239*n^8 - 705489204141570730*n^9 + 
       86843708732479980*n^10 + 668195272107482008*n^11 + 
       607856401393501856*n^12 + 226033295519497152*n^13 - 
       34205733900553856*n^14 - 78585025087301632*n^15 - 
       36732865369295616*n^16 - 6108850135462400*n^17 + 
       1477455083273216*n^18 + 1027712413538304*n^19 + 242069689139200*n^20 + 
       28135636336640*n^21 + 1348235427840*n^22))/(4725*(-3 + n)*(-2 + n)*
      (-1 + n)^2*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^3*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (128*(-1)^n*(8767 + 27058*n + 29064*n^2 + 12944*n^3 + 2048*n^4)*S[-3, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (256*(-3551007600 + 15620750532*n + 196762522140*n^2 + 482244934113*n^3 + 
       32126229783*n^4 - 1783922960220*n^5 - 3489721370224*n^6 - 
       2780404283113*n^7 + 98158754201*n^8 + 2442176629382*n^9 + 
       2503855761406*n^10 + 1116337620890*n^11 - 26470907418*n^12 - 
       318087204608*n^13 - 173865155664*n^14 - 35146584704*n^15 + 
       5300786432*n^16 + 4886293504*n^17 + 1236189952*n^18 + 150050304*n^19 + 
       7424512*n^20)*S[1, n])/(45*(-3 + n)*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^3*
      (2 + n)^3*(3 + n)^2*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*
      (7 + 2*n)) - (16384*(56 + 157*n + 161*n^2 + 118*n^3 + 52*n^4 + 8*n^5)*
      S[1, n]^2)/((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    S[-2, n]*((-4*(-1)^n*(-596937600 - 176046561054*n - 1031808338343*n^2 - 
         2000256149582*n^3 + 187604371227*n^4 + 7503205408656*n^5 + 
         15132033669072*n^6 + 16304515982720*n^7 + 11131702384032*n^8 + 
         5044159200512*n^9 + 1517673808896*n^10 + 292030305792*n^11 + 
         32569172736*n^12 + 1602420736*n^13))/(315*n*(1 + n)^2*(2 + n)^2*
        (3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
      (1536*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/((1 + n)*(2 + n)*(1 + 2*n)*
        (5 + 2*n))) + (1792*(13 + 24*n + 8*n^2)*S[2, n])/
     (3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    S[-1, n]*((-64*(-1)^n*(-67512690000 + 39977752500*n + 4724144495280*n^2 - 
         402953700423267*n^3 - 5329553018725785*n^4 - 30105557229896709*n^5 - 
         98865520904902565*n^6 - 208041867015277300*n^7 - 
         282779056877065834*n^8 - 214715449413526544*n^9 + 
         14350834092445344*n^10 + 277174987099657056*n^11 + 
         413369955996695776*n^12 + 376972948989200000*n^13 + 
         246292348469361152*n^14 + 120874462420043776*n^15 + 
         45226009366172160*n^16 + 12878186127065088*n^17 + 
         2749059313721344*n^18 + 426479245352960*n^19 + 45426880913408*n^20 + 
         2971725168640*n^21 + 90019921920*n^22))/(4725*n^2*(1 + n)^3*
        (2 + n)^3*(3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*
        (7 + 2*n)^2) + (512*(-1)^n*(-66150 - 828996*n - 1847705*n^2 + 
         2098998*n^3 + 14385855*n^4 + 25925148*n^5 + 25688348*n^6 + 
         16154304*n^7 + 6828272*n^8 + 1978560*n^9 + 385344*n^10 + 
         46080*n^11 + 2560*n^12)*S[1, n])/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*
        (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)*(5 + 2*n)^2*(7 + 2*n)) + 
      (1024*(-1)^n*(13 + 24*n + 8*n^2)*S[2, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
        (5 + 2*n)))) + CS[{{2, 1, -1}}, n]*
   ((32*(-1)^n*(1128655897425000 - 81283866772374000*n - 
       3766398454069538175*n^2 - 32692545127879869330*n^3 - 
       103125357809912972373*n^4 + 14323139327815419834*n^5 + 
       991673537027800240386*n^6 + 2597092465036734501054*n^7 + 
       992961186959592840153*n^8 - 8591058214614462529408*n^9 - 
       19916809739775467864537*n^10 - 12178348044364903982576*n^11 + 
       24804688397226282273782*n^12 + 62729814911895415010466*n^13 + 
       56055244765115994043548*n^14 - 1208914948171827631056*n^15 - 
       61394557152426911090688*n^16 - 75691782918171171970944*n^17 - 
       43329944423746864357632*n^18 - 393240137227660901376*n^19 + 
       23314980836960383060992*n^20 + 24647143732992778116096*n^21 + 
       15796502045829282244608*n^22 + 7320996575873179951104*n^23 + 
       2582933473089395097600*n^24 + 704843320230514163712*n^25 + 
       148518730307509420032*n^26 + 23794228247151247360*n^27 + 
       2808305105272438784*n^28 + 230537344998047744*n^29 + 
       11766792835563520*n^30 + 281363553976320*n^31))/
     (4725*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^4*(3 + n)^2*(-1 + 2*n)^3*
      (1 + 2*n)^4*(3 + 2*n)^4*(5 + 2*n)^4*(7 + 2*n)^3) - 
    (262144*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}}, n]^3)/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (4096*(-1)^n*(2971 + 9194*n + 9912*n^2 + 4432*n^3 + 704*n^4)*
      CS[{{2, 1, 3}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (1024*(-1)^n*(-10650150 - 4087149192*n - 25384095513*n^2 - 
       52609766492*n^3 - 3078501177*n^4 + 184559050698*n^5 + 
       396697230456*n^6 + 446613486320*n^7 + 317201024448*n^8 + 
       149256108032*n^9 + 46571071872*n^10 + 9279866112*n^11 + 
       1069964544*n^12 + 54318592*n^13)*CS[{{2, 1, 1}, {2, 1, 1}}, n])/
     (315*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) + (14336*(-1)^n*(13 + 24*n + 8*n^2)*
      CS[{{2, 1, 1}, {2, 1, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n)) + (262144*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{2, 1, 1}, {2, 1, 1}, {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) - (128*(-1)^n*(-1521450 - 295082172*n - 1822705065*n^2 - 
       3803680012*n^3 - 358837017*n^4 + 12978199458*n^5 + 28227990900*n^6 + 
       31991769592*n^7 + 22848060528*n^8 + 10806318496*n^9 + 
       3388330176*n^10 + 678327936*n^11 + 78558720*n^12 + 4004864*n^13)*
      S[1, n]^2)/(9*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (131072*(-1)^n*(7 + 12*n + 4*n^2)*S[1, n]^3)/(3*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + CS[{{2, 1, 1}}, n]^2*
     ((-512*(-1)^n*(-10650150 - 1575449568*n - 9236305365*n^2 - 
         17969221660*n^3 + 2400990139*n^4 + 72269687970*n^5 + 
         148736010032*n^6 + 164824796224*n^7 + 116122756512*n^8 + 
         54387770176*n^9 + 16923711488*n^10 + 3367044096*n^11 + 
         387937024*n^12 + 19692032*n^13))/(105*n*(1 + n)^2*(2 + n)^2*(3 + n)*
        (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
      (131072*(-1)^n*(7 + 12*n + 4*n^2)*S[1, n])/((1 + 2*n)*(3 + 2*n)*
        (5 + 2*n))) + CS[{{2, 1, 2}}, n]*
     ((-256*(-1)^n*(92896650 + 7984906209*n + 34370375478*n^2 + 
         32149466455*n^3 - 98398318252*n^4 - 300838490136*n^5 - 
         314463073308*n^6 - 54693300952*n^7 + 214660175488*n^8 + 
         265243882784*n^9 + 160448728576*n^10 + 58199916672*n^11 + 
         12849137664*n^12 + 1597132288*n^13 + 85904384*n^14))/
       (315*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
        (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
      (28672*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/((1 + n)*(2 + n)*(1 + 2*n)*
        (5 + 2*n))) + (64*(-1)^n*(5684556150 + 33591698595*n + 
       51637294068*n^2 - 82789506249*n^3 - 383550580906*n^4 - 
       451367312378*n^5 + 48504400744*n^6 + 731711830328*n^7 + 
       961138696032*n^8 + 686111923296*n^9 + 309339142528*n^10 + 
       90527348096*n^11 + 16724993024*n^12 + 1775322112*n^13 + 82575360*n^14)*
      S[2, n])/(315*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*
      (1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    S[1, n]*((-64*(-1)^n*(-202538070000 - 204627748500*n + 
         1014829850771100*n^2 + 9634098073010103*n^3 + 32771893646284485*
          n^4 + 22359003750545781*n^5 - 177719248379634555*n^6 - 
         650607322797142960*n^7 - 1024400229256549174*n^8 - 
         560223303166148264*n^9 + 985498191804440224*n^10 + 
         2786876248662431136*n^11 + 3660543944418208416*n^12 + 
         3229064404175517440*n^13 + 2087263359608440832*n^14 + 
         1020551989001184256*n^15 + 381194042097794560*n^16 + 
         108386847471925248*n^17 + 23093276531564544*n^18 + 
         3573533207306240*n^19 + 379416633663488*n^20 + 24725323448320*n^21 + 
         745698426880*n^22))/(4725*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*
        (-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) + 
      (131072*(-1)^n*(7 + 12*n + 4*n^2)*S[2, n])/((1 + 2*n)*(3 + 2*n)*
        (5 + 2*n))) + CS[{{2, 1, 1}}, n]*
     ((16*(-1)^n*(-900169200000 + 11946493137600*n + 4371625962669420*n^2 + 
         35867708408315196*n^3 + 99363570369870783*n^4 + 
         28866995476594968*n^5 - 397402953584471219*n^6 - 
         695854376102529978*n^7 + 328433810679605377*n^8 + 
         2472211303825405708*n^9 + 3086723772573314511*n^10 + 
         426196759659671978*n^11 - 3199905298362487384*n^12 - 
         4161815193461150832*n^13 - 2090009028843025904*n^14 + 
         440756161137906784*n^15 + 1494734984185128960*n^16 + 
         1226159479308896768*n^17 + 614571050377707776*n^18 + 
         212686375012308480*n^19 + 52242884690397184*n^20 + 
         9007126899724288*n^21 + 1041050438332416*n^22 + 
         72635541463040*n^23 + 2316650414080*n^24))/(4725*(-1 + n)^2*n^2*
        (1 + n)^3*(2 + n)^3*(3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*
        (5 + 2*n)^3*(7 + 2*n)^2) - (2048*(-1)^n*(5925 + 16774*n + 15768*n^2 + 
         5936*n^3 + 768*n^4)*CS[{{2, 1, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
        (3 + 2*n)*(5 + 2*n)) + (262144*(-1)^n*(7 + 12*n + 4*n^2)*
        CS[{{2, 1, 1}, {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
      (512*(-1)^n*(-1256850 - 108225180*n - 645812037*n^2 - 1309745884*n^3 - 
         10121973*n^4 + 4780249914*n^5 + 10174459476*n^6 + 11441228728*n^7 + 
         8137508976*n^8 + 3839165344*n^9 + 1201884864*n^10 + 240380544*n^11 + 
         27824640*n^12 + 1418240*n^13)*S[1, n])/(9*n*(1 + n)^2*(2 + n)^2*
        (3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
      (131072*(-1)^n*(7 + 12*n + 4*n^2)*S[1, n]^2)/((1 + 2*n)*(3 + 2*n)*
        (5 + 2*n)) - (4096*(-1)^n*(13 + 24*n + 8*n^2)*S[2, n])/
       (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) - 
    (128*(-1)^n*(43203 + 138730*n + 157032*n^2 + 73808*n^3 + 12288*n^4)*
      S[3, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n))) - 
  (64*(-1)^n*(31515 + 101818*n + 116136*n^2 + 54992*n^3 + 9216*n^4)*
    S[-4, 1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (16*(-1)^n*(7637175 - 3642235296*n - 23156075478*n^2 - 48796824544*n^3 - 
     4613769616*n^4 + 168038623552*n^5 + 366552021232*n^6 + 
     416515788192*n^7 + 298199013120*n^8 + 141366449536*n^9 + 
     44424199936*n^10 + 8912302592*n^11 + 1034203136*n^12 + 52819968*n^13)*
    S[-3, 1, n])/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
    (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
  (4*(-1)^n*(51277495500 + 471254140350*n + 31883620100229*n^2 + 
     292158725357925*n^3 + 1067433468214068*n^4 + 1410529933434771*n^5 - 
     2316753785628387*n^6 - 12607245573487750*n^7 - 21913589196288186*n^8 - 
     13603846732781828*n^9 + 19251913628701080*n^10 + 
     59728495888671792*n^11 + 81148897210518144*n^12 + 
     73370949114777344*n^13 + 48467596904573952*n^14 + 
     24187258528239616*n^15 + 9214531475240448*n^16 + 2670901192399872*n^17 + 
     579846775117824*n^18 + 91380153331712*n^19 + 9875412074496*n^20 + 
     654638350336*n^21 + 20070531072*n^22)*S[-2, 1, n])/
   (405*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^3*
    (3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) - 
  (8*(-1)^n*(17367525 - 6291999615*n - 40186942254*n^2 - 85048048002*n^3 - 
     9179385473*n^4 + 289732414838*n^5 + 634315675100*n^6 + 
     721797139864*n^7 + 517210636080*n^8 + 245352721248*n^9 + 
     77143221824*n^10 + 15483484288*n^11 + 1797457408*n^12 + 91833344*n^13)*
    S[-2, 2, n])/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
    (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
  (4*(-1)^n*(973057 + 3249614*n + 3857016*n^2 + 1894768*n^3 + 327680*n^4)*
    S[-2, 3, n])/(15*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (32*(-1)^n*(-9721827360000 + 34457673253500*n - 18711872588714580*n^2 - 
     172675529942551425*n^3 - 362743975719475911*n^4 + 
     1402929022642320348*n^5 + 8208268641729348684*n^6 + 
     11735275842933489445*n^7 - 15992904778039188269*n^8 - 
     79599767162714303986*n^9 - 98588643193653460994*n^10 + 
     26726018021146767082*n^11 + 233958611281014684894*n^12 + 
     295412206743279700140*n^13 + 94684007381245887744*n^14 - 
     195336720641995914240*n^15 - 314491582628432378496*n^16 - 
     207647928239453498112*n^17 - 26398537004917828608*n^18 + 
     81416326241386165248*n^19 + 91887741969151386624*n^20 + 
     57737359156094846976*n^21 + 25325461453409157120*n^22 + 
     8223164310898999296*n^23 + 2006307325582540800*n^24 + 
     365156002026684416*n^25 + 48260132509712384*n^26 + 
     4385805169721344*n^27 + 245486379204608*n^28 + 6385918803968*n^29)*
    S[-1, 1, n])/(1215*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*
    (-1 + 2*n)^3*(1 + 2*n)^4*(3 + 2*n)^4*(5 + 2*n)^4*(7 + 2*n)^3) + 
  S[3, n]*((64*(14141 + 45590*n + 51864*n^2 + 24496*n^3 + 4096*n^4))/
     (3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (131072*(-1)^n*(7 + 12*n + 4*n^2)*S[-1, 1, n])/(3*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n))) + CS[{{2, 1, 1}}, n]^3*
   ((-65536*(-1)^n*(7 + 12*n + 4*n^2)*(-45*(-1)^n - 112*n - 60*(-1)^n*n - 
       112*n^2 + 224*n^3))/(45*(-1 + n)*n*(1 + 2*n)^2*(3 + 2*n)*(5 + 2*n)) - 
    (16384*(-502488 - 961839*n + 2062748*n^2 + 4878939*n^3 + 2197783*n^4 - 
       436225*n^5 - 1017074*n^6 - 302620*n^7 + 99224*n^8 + 27968*n^9))/
     (315*(-3 + n)*(-2 + n)*(-1 + n)*n*(1 + n)*(2 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)*(5 + 2*n)) - (65536*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{1, 0, -1}, {2, 1, 1}}, n])/(3*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (256*(-1)^n*(2143 + 6642*n + 7176*n^2 + 3216*n^3 + 512*n^4)*S[-2, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (256*(-1)^n*(-3550050 - 659850072*n - 3849327195*n^2 - 7563558896*n^3 + 
       305168929*n^4 + 28005790754*n^5 + 58619815500*n^6 + 65429712632*n^7 + 
       46352845392*n^8 + 21823954976*n^9 + 6826230080*n^10 + 
       1365096064*n^11 + 158068224*n^12 + 8061952*n^13)*S[-1, n])/
     (105*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) + (32768*(84 + 247*n + 263*n^2 + 166*n^3 + 
       60*n^4 + 8*n^5)*S[1, n])/(3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n)) + (65536*(-1)^n*(7 + 12*n + 4*n^2)*S[-1, 1, n])/
     (3*(1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + CS[{{2, 1, 1}, {2, 1, 2}}, n]*
   ((-1024*(-1)^(2*n)*(3819 + 15574*n + 24048*n^2 + 17456*n^3 + 5952*n^4 + 
       768*n^5))/(3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)^2*(3 + 2*n)*
      (5 + 2*n)) + (256*(-66792600 + 669940038*n + 4162848549*n^2 + 
       4683691529*n^3 - 11102436907*n^4 - 35805763783*n^5 - 39706089406*n^6 - 
       15022782988*n^7 + 13435077464*n^8 + 24315862960*n^9 + 
       18998592352*n^10 + 9399306304*n^11 + 3090940288*n^12 + 
       653747200*n^13 + 80250880*n^14 + 4331520*n^15))/
     (45*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (512*(-1)^n*(-395 - 914*n - 528*n^2 - 16*n^3 + 32*n^4)*S[-2, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (128*(-1)^n*(-487830 + 763983*n + 14134208*n^2 + 30214223*n^3 - 
       2725822*n^4 - 85369434*n^5 - 116838952*n^6 - 52562312*n^7 + 
       22230752*n^8 + 39538656*n^9 + 21544064*n^10 + 6118784*n^11 + 
       911360*n^12 + 56320*n^13)*S[-1, n])/(3*(-1 + n)*n*(1 + n)^2*(2 + n)^2*
      (3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (5120*(13 + 24*n + 8*n^2)*S[1, n])/(3*(-1 + n)*n*(1 + n)*(2 + n)*
      (1 + 2*n)*(5 + 2*n)) - (13312*(-1)^n*(13 + 24*n + 8*n^2)*S[-1, 1, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
  CS[{{1, 0, 2}, {2, 1, 1}}, n]*
   ((-256*(-1)^(2*n)*(3584 + 15065*n + 24478*n^2 + 19128*n^3 + 7152*n^4 + 
       1024*n^5))/((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)^2*(3 + 2*n)*
      (5 + 2*n)) + (32*(-351562050 + 4052334573*n + 27959507094*n^2 + 
       42784217359*n^3 - 45211599932*n^4 - 220630087208*n^5 - 
       289581472556*n^6 - 148244975648*n^7 + 66028958704*n^8 + 
       174044978240*n^9 + 148540705472*n^10 + 75499625984*n^11 + 
       24587195648*n^12 + 5022479360*n^13 + 585482240*n^14 + 29675520*n^15))/
     (45*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (128*(-1)^n*(13 + 24*n + 8*n^2)*S[-2, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n)) - (32*(-1)^n*(-2151450 - 1824219*n + 28619898*n^2 + 
       72540663*n^3 + 2426896*n^4 - 220216456*n^5 - 384952852*n^6 - 
       319305536*n^7 - 131208912*n^8 - 4398720*n^9 + 24334784*n^10 + 
       13443328*n^11 + 3609856*n^12 + 512000*n^13 + 30720*n^14)*S[-1, n])/
     (45*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + (256*(13 + 24*n + 8*n^2)*S[1, n])/
     ((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    (256*(-1)^n*(13 + 24*n + 8*n^2)*S[-1, 1, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + CS[{{1, 0, 1}, {2, 1, 2}}, n]*
   ((1024*(-1)^(2*n)*(3819 + 15613*n + 24146*n^2 + 17528*n^3 + 5968*n^4 + 
       768*n^5))/(3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)^2*(3 + 2*n)*
      (5 + 2*n)) - (128*(-130293450 + 1077675903*n + 8051878089*n^2 + 
       12413289314*n^3 - 13880494177*n^4 - 65327212573*n^5 - 
       81125231326*n^6 - 33469281508*n^7 + 26790254984*n^8 + 
       47853064240*n^9 + 34157828512*n^10 + 14828378944*n^11 + 
       4189506688*n^12 + 757342720*n^13 + 79897600*n^14 + 3747840*n^15))/
     (45*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (2048*(-1)^n*(-64 - 151*n - 93*n^2 - 8*n^3 + 4*n^4)*S[-2, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (128*(-1)^n*(-1502550 - 27488547*n - 135650358*n^2 - 268532854*n^3 - 
       107272511*n^4 + 503495586*n^5 + 1087523060*n^6 + 1102403752*n^7 + 
       670448976*n^8 + 257012896*n^9 + 61147328*n^10 + 8345472*n^11 + 
       524800*n^12 + 5120*n^13)*S[-1, n])/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*
      (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (8192*(-1)^n*(13 + 24*n + 8*n^2)*S[-1, 1, n])/(3*(1 + n)*(2 + n)*
      (1 + 2*n)*(5 + 2*n))) + CS[{{2, 1, 3}}, n]*
   ((512*(-1)^(2*n)*(3995 + 20321*n + 36746*n^2 + 29496*n^3 + 10640*n^4 + 
       1408*n^5))/(3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)^2*(3 + 2*n)*
      (5 + 2*n)) - (256*(-467548200 - 349268094*n + 8742512499*n^2 + 
       24283640613*n^3 + 9746486785*n^4 - 47916459835*n^5 - 91784992528*n^6 - 
       75348571496*n^7 - 25886092920*n^8 + 9157888368*n^9 + 
       17226684608*n^10 + 11331733888*n^11 + 4511420800*n^12 + 
       1119689216*n^13 + 158263296*n^14 + 9676800*n^15))/
     (315*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (2048*(-1)^n*(1179 + 3434*n + 3384*n^2 + 1360*n^3 + 192*n^4)*
      CS[{{1, 0, -1}, {2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) - (512*(-1)^n*(3761 + 11022*n + 10968*n^2 + 4464*n^3 + 
       640*n^4)*CS[{{2, 1, 1}, {1, 0, -1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n)) - (160*(-1)^n*(7793 + 23982*n + 25656*n^2 + 
       11376*n^3 + 1792*n^4)*S[-2, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) - (64*(-1)^n*(-85013775 + 655640601*n + 3443370357*n^2 + 
       4290343383*n^3 - 7723422693*n^4 - 35122713307*n^5 - 51721266386*n^6 - 
       29096621996*n^7 + 13891804856*n^8 + 34882413072*n^9 + 
       26561616480*n^10 + 11157535168*n^11 + 2751623552*n^12 + 
       373912064*n^13 + 21658624*n^14)*S[-1, n])/(315*(-1 + n)*n*(1 + n)^2*
      (2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*
      (7 + 2*n)) - (256*(6233 + 17118*n + 17272*n^2 + 13552*n^3 + 6400*n^4 + 
       1024*n^5)*S[1, n])/(3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + (512*(-1)^n*(955 + 2714*n + 2568*n^2 + 976*n^3 + 128*n^4)*
      S[-1, 1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + 
  CS[{{1, 0, 1}, {2, 1, 1}}, n]*
   ((128*(-1)^(2*n)*(-197127000 + 711758502*n + 9744566409*n^2 + 
       24962556740*n^3 + 4952898141*n^4 - 86324351774*n^5 - 
       177987170262*n^6 - 150463817588*n^7 - 17562175032*n^8 + 
       87262071024*n^9 + 95711416608*n^10 + 53201455808*n^11 + 
       18024145536*n^12 + 3759120128*n^13 + 445301760*n^14 + 22988800*n^15))/
     (45*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^3*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (32*(796244904000 - 20826156803760*n + 22168832143428*n^2 + 
       1010466327935520*n^3 + 2590507330083693*n^4 - 3687075206257272*n^5 - 
       23884101393276515*n^6 - 27241707616195002*n^7 + 
       30921352758936381*n^8 + 110682645592001548*n^9 + 
       97223263896638487*n^10 - 28915524017693722*n^11 - 
       135616666550819490*n^12 - 114906780938797264*n^13 - 
       14934196694223264*n^14 + 52302978987237152*n^15 + 
       49926910411410528*n^16 + 18402929670615680*n^17 - 
       1882008360892416*n^18 - 5270549373058048*n^19 - 
       2501797682910720*n^20 - 474535308574720*n^21 + 63628446425088*n^22 + 
       63228506021888*n^23 + 17924987691008*n^24 + 2769103781888*n^25 + 
       235025006592*n^26 + 8640397312*n^27))/(45*(-3 + n)*(-2 + n)*(-1 + n)^3*
      n^3*(1 + n)^3*(2 + n)^3*(3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*
      (5 + 2*n)^3*(7 + 2*n)^2) - 
    (128*(-1)^n*(-169050 - 1303932*n - 2965255*n^2 + 257466*n^3 + 
       12224465*n^4 + 24169716*n^5 + 24712436*n^6 + 15786048*n^7 + 
       6737104*n^8 + 1965120*n^9 + 384448*n^10 + 46080*n^11 + 2560*n^12)*
      S[-2, n])/(15*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)*(5 + 2*n)^2*(7 + 2*n)) - 
    (2944*(-1 + 2*n)*(13 + 24*n + 8*n^2)*S[1, n])/(3*(-1 + n)^2*n^2*(1 + n)*
      (2 + n)*(1 + 2*n)*(5 + 2*n)) - (256*(13 + 24*n + 8*n^2)*S[2, n])/
     ((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    S[-1, n]*((-32*(-1)^n*(1928934000 + 51753435300*n + 406477271304*n^2 + 
         1424287713429*n^3 + 1777076634135*n^4 - 4026629598789*n^5 - 
         20805081558501*n^6 - 37337359114212*n^7 - 22516057322018*n^8 + 
         44068414931016*n^9 + 136922648209952*n^10 + 199265085207456*n^11 + 
         196882544912352*n^12 + 144746900147712*n^13 + 82154148098560*n^14 + 
         36561155481600*n^15 + 12796302367232*n^16 + 3496246020096*n^17 + 
         731842437120*n^18 + 113418412032*n^19 + 12257173504*n^20 + 
         823787520*n^21 + 25886720*n^22))/(135*n^2*(1 + n)^3*(2 + n)^3*
        (3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*
        (7 + 2*n)^2) + (128*(-1)^n*(13 + 24*n + 8*n^2)*S[2, n])/
       ((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
    (256*(-1)^n*(-169050 - 1303932*n - 2965255*n^2 + 257466*n^3 + 
       12224465*n^4 + 24169716*n^5 + 24712436*n^6 + 15786048*n^7 + 
       6737104*n^8 + 1965120*n^9 + 384448*n^10 + 46080*n^11 + 2560*n^12)*
      S[-1, 1, n])/(15*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)*(5 + 2*n)^2*(7 + 2*n))) + 
  (8*(-1)^n*(2069323 + 6607706*n + 7426344*n^2 + 3466192*n^3 + 573440*n^4)*
    S[2, -3, n])/(15*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (32*(-1)^n*(1201614750 + 370558652031*n + 2821654231215*n^2 + 
     6643310050170*n^3 - 3595760332244*n^4 - 47363505953148*n^5 - 
     90839999789520*n^6 - 39125420988048*n^7 + 140368163842656*n^8 + 
     331035721223040*n^9 + 387525986449792*n^10 + 297517034115072*n^11 + 
     161119471417344*n^12 + 62963392140288*n^13 + 17722888052736*n^14 + 
     3512409255936*n^15 + 465674788864*n^16 + 37097570304*n^17 + 
     1343127552*n^18)*S[2, -1, n])/(135*n*(1 + n)^2*(2 + n)^2*(3 + n)*
    (-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) + 
  S[1, n]^2*((256*(-1)^(2*n)*(1521450 + 415499868*n + 1873567314*n^2 + 
       1165655969*n^3 - 8777725772*n^4 - 23963424423*n^5 - 25451478666*n^6 - 
       6883754108*n^7 + 12891529304*n^8 + 17357114320*n^9 + 
       10691630432*n^10 + 3897971904*n^11 + 861161088*n^12 + 106918400*n^13 + 
       5739520*n^14))/(45*(-1 + n)^2*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*
      (1 + 2*n)^3*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (32*(-76157172000 + 30059994774600*n - 148614362112060*n^2 - 
       3528357111421200*n^3 - 17391362369604750*n^4 - 31987537379145570*n^5 + 
       23402469373628433*n^6 + 236206008022552593*n^7 + 
       491927374538100221*n^8 + 357877769026849185*n^9 - 
       523485357330241983*n^10 - 1824264363576067051*n^11 - 
       2594137280428279055*n^12 - 2146393619193666643*n^13 - 
       752744305770528914*n^14 + 661027999957676966*n^15 + 
       1373519169033367900*n^16 + 1324506357403999280*n^17 + 
       894323316002349856*n^18 + 461875282641929696*n^19 + 
       188083341415794880*n^20 + 60958318555975424*n^21 + 
       15690417203210752*n^22 + 3171574960054784*n^23 + 
       492893338055680*n^24 + 56849935437824*n^25 + 4582951510016*n^26 + 
       230420160512*n^27 + 5437210624*n^28))/(135*(-1 + n)^2*n^3*(1 + n)^4*
      (2 + n)^4*(3 + n)^3*(4 + n)*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*
      (5 + 2*n)^3*(7 + 2*n)^2) + (736*(-1)^n*(13 + 24*n + 8*n^2)*S[-2, 1, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    (32768*(-1)^n*(7 + 12*n + 4*n^2)*S[2, -1, n])/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n))) + 
  S[2, n]*((128*(-1)^(2*n)*(-43281 - 246290*n - 287812*n^2 + 224792*n^3 + 
       585952*n^4 + 337728*n^5 + 61440*n^6))/(3*(-1 + n)*n*(1 + n)*(2 + n)*
      (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)*(5 + 2*n)) + 
    (32*(-356148450 + 3157104987*n + 20777588376*n^2 + 21894768031*n^3 - 
       72898134798*n^4 - 230142001882*n^5 - 262481545744*n^6 - 
       98425491432*n^7 + 100741347616*n^8 + 173721756320*n^9 + 
       128796041088*n^10 + 58992401536*n^11 + 17613478912*n^12 + 
       3341352960*n^13 + 365434880*n^14 + 17510400*n^15))/
     (45*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (32*(-1)^n*(82483 + 257546*n + 281064*n^2 + 127312*n^3 + 20480*n^4)*
      S[-2, 1, n])/(5*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (128*(-1)^n*(-10875179 - 48899276*n - 44927844*n^2 + 117757328*n^3 + 
       334910448*n^4 + 365848192*n^5 + 215847488*n^6 + 72148224*n^7 + 
       12844032*n^8 + 945152*n^9)*S[-1, 1, n])/(5*(1 + n)*(2 + n)*(-1 + 2*n)*
      (1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (65536*(-1)^n*(7 + 12*n + 4*n^2)*S[2, -1, n])/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n))) + (256*(13 + 24*n + 8*n^2)*S[2, 1, n])/
   (3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
  ln2*((-14848*(-1)^n*li4half*(13 + 24*n + 8*n^2))/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    (16*(-1)^n*(2423199225825000 + 15473709700195554*n - 
       6330141991986273*n^2 - 311794232094534924*n^3 - 
       1469900518566553341*n^4 - 6334564140641414514*n^5 - 
       25769176244457265884*n^6 - 64510473251251371501*n^7 - 
       43667415578193511095*n^8 + 243366625575371119455*n^9 + 
       839372159091788741403*n^10 + 1072472577474818375356*n^11 - 
       258870505421546824148*n^12 - 3320652334838281654864*n^13 - 
       5927167807653752976880*n^14 - 4916332665740965513536*n^15 + 
       545211101459892942144*n^16 + 7618719144414167232000*n^17 + 
       12229709843399103757824*n^18 + 12480638996544013498368*n^19 + 
       9508055625958384662528*n^20 + 5707595972763479826432*n^21 + 
       2764505470367954313216*n^22 + 1091789702839559159808*n^23 + 
       352560362186806886400*n^24 + 92814289950018306048*n^25 + 
       19752867713355546624*n^26 + 3348815429996642304*n^27 + 
       441866341454708736*n^28 + 43742463767085056*n^29 + 
       3056708759846912*n^30 + 134446833467392*n^31 + 2799349792768*n^32))/
     (1215*n*(1 + n)^4*(2 + n)^3*(3 + n)^2*(-1 + 2*n)^4*(1 + 2*n)^5*
      (3 + 2*n)^5*(5 + 2*n)^5*(7 + 2*n)^4) + 
    (256*(-1)^n*(-1521450 - 101514168*n - 586295847*n^2 - 1111054256*n^3 + 
       345505221*n^4 + 5134663914*n^5 + 10310804220*n^6 + 11325715928*n^7 + 
       7934204304*n^8 + 3698166944*n^9 + 1145466432*n^10 + 226877568*n^11 + 
       26027520*n^12 + 1315840*n^13)*CS[{{2, 1, 1}}, n]^3)/
     (135*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) + (16384*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{2, 1, 1}}, n]^4)/(3*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (94208*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, 2}}, n]^2)/
     (3*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + CS[{{2, 1, 1}}, n]^2*
     ((32*(-1)^n*(3786426000 + 31293671220*n - 1180257008796*n^2 - 
         9210637942965*n^3 - 38248071479169*n^4 - 117308899740738*n^5 - 
         249103372070520*n^6 - 290519923393365*n^7 - 5512460996957*n^8 + 
         532263252131488*n^9 + 793980826806594*n^10 + 421345410342008*n^11 - 
         231813297531808*n^12 - 550868616002400*n^13 - 398284390082528*n^14 - 
         97856709533696*n^15 + 69578293375488*n^16 + 84874716873728*n^17 + 
         46183251674624*n^18 + 16177266259968*n^19 + 3907129778176*n^20 + 
         651856125952*n^21 + 72140414976*n^22 + 4780851200*n^23 + 
         143851520*n^24))/(135*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*
        (-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) + 
      (16384*(-1)^n*(123 + 368*n + 378*n^2 + 160*n^3 + 24*n^4)*
        CS[{{2, 1, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
        (5 + 2*n))) + (64*(-1)^n*(9721215 + 12955671*n - 115673229*n^2 - 
       328211263*n^3 - 170477171*n^4 + 375659523*n^5 + 634664130*n^6 + 
       480381964*n^7 + 388139144*n^8 + 408046192*n^9 + 315166880*n^10 + 
       147476544*n^11 + 40313472*n^12 + 5963264*n^13 + 369664*n^14)*
      CS[{{2, 1, 3}}, n])/(27*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)*
      (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (192*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{2, 1, 4}}, n])/
     ((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
    (128*(-1)^n*(-1502550 - 8323947*n - 26440218*n^2 - 78763534*n^3 - 
       177813371*n^4 - 248627214*n^5 - 203935420*n^6 - 89536088*n^7 - 
       10472304*n^8 + 9160096*n^9 + 5087168*n^10 + 1156992*n^11 + 
       125440*n^12 + 5120*n^13)*CS[{{1, 0, 1}, {2, 1, 2}}, n])/
     (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) - (1280*(-1)^n*(13 + 24*n + 8*n^2)*
      CS[{{1, 0, 1}, {2, 1, 3}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n)) - (32*(-1)^n*(-2151450 - 4772619*n + 14766738*n^2 + 
       60146943*n^3 + 42474616*n^4 - 115357696*n^5 - 301978132*n^6 - 
       334616096*n^7 - 209827152*n^8 - 71024640*n^9 - 5171776*n^10 + 
       5924608*n^11 + 2565376*n^12 + 450560*n^13 + 30720*n^14)*
      CS[{{1, 0, 2}, {2, 1, 1}}, n])/(45*(-1 + n)*n*(1 + n)^2*(2 + n)^2*
      (3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (1024*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{1, 0, 2}, {2, 1, 2}}, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    (64*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{1, 0, 3}, {2, 1, 1}}, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
    (256*(-1)^n*(169050 + 157332*n - 3480485*n^2 - 39843754*n^3 - 
       150032265*n^4 - 244043572*n^5 - 130311936*n^6 + 143555376*n^7 + 
       298373440*n^8 + 236971072*n^9 + 106877568*n^10 + 28998400*n^11 + 
       4576512*n^12 + 368640*n^13 + 10240*n^14)*CS[{{2, 1, 1}, {1, 0, 1}}, 
       n])/(15*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)^2*(1 + 2*n)^3*
      (3 + 2*n)*(5 + 2*n)^2*(7 + 2*n)) + 
    (128*(-1)^n*(-1 + 2*n)*(13 + 24*n + 8*n^2)*CS[{{2, 1, 1}, {1, 0, 2}}, n])/
     ((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    (256*(-1)^n*(-252000 - 756789*n + 84604087*n^2 + 308406900*n^3 + 
       458640961*n^4 + 457016835*n^5 + 369012450*n^6 - 169360140*n^7 - 
       1226033480*n^8 - 1658286768*n^9 - 692084384*n^10 + 564469440*n^11 + 
       878169984*n^12 + 498189312*n^13 + 149266432*n^14 + 23408640*n^15 + 
       1515520*n^16)*CS[{{2, 1, 1}, {2, 1, 1}}, n])/
     (45*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)^2*(1 + 2*n)^3*
      (3 + 2*n)*(5 + 2*n)^2*(7 + 2*n)) + 
    (128*(-1)^n*(-487830 - 22257*n + 10440032*n^2 + 26909231*n^3 + 
       7953570*n^4 - 57407098*n^5 - 94712360*n^6 - 56645128*n^7 + 
       1265888*n^8 + 21771744*n^9 + 13675648*n^10 + 4113792*n^11 + 
       632832*n^12 + 39936*n^13)*CS[{{2, 1, 1}, {2, 1, 2}}, n])/
     (3*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (1024*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{2, 1, 1}, {2, 1, 3}}, n])/
     ((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
    (1536*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{2, 1, 2}, {1, 0, 1}}, n])/
     ((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    (1024*(-1)^n*(13 + 24*n + 8*n^2)*(3 - 22*n + 16*n^2)*
      CS[{{2, 1, 2}, {2, 1, 1}}, n])/(3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n)) + (128*(-1)^n*(-169050 - 1303932*n - 2965255*n^2 + 
       257466*n^3 + 12224465*n^4 + 24169716*n^5 + 24712436*n^6 + 
       15786048*n^7 + 6737104*n^8 + 1965120*n^9 + 384448*n^10 + 46080*n^11 + 
       2560*n^12)*CS[{{1, 0, 1}, {1, 0, 1}, {2, 1, 1}}, n])/
     (15*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)*
      (5 + 2*n)^2*(7 + 2*n)) + (768*(-1)^n*(13 + 24*n + 8*n^2)*
      CS[{{1, 0, 1}, {1, 0, 1}, {2, 1, 2}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n)) - (128*(-1)^n*(13 + 24*n + 8*n^2)*
      CS[{{1, 0, 1}, {1, 0, 2}, {2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n)) - (128*(-1)^n*(13 + 24*n + 8*n^2)*
      CS[{{1, 0, 1}, {2, 1, 1}, {1, 0, 2}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n)) + (256*(-1)^n*(-374850 - 2253804*n - 5200355*n^2 - 
       3425598*n^3 + 7901685*n^4 + 20658852*n^5 + 22760612*n^6 + 
       15049536*n^7 + 6554768*n^8 + 1938240*n^9 + 382656*n^10 + 46080*n^11 + 
       2560*n^12)*CS[{{1, 0, 1}, {2, 1, 1}, {2, 1, 1}}, n])/
     (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)*
      (5 + 2*n)^2*(7 + 2*n)) - (512*(-1)^n*(13 + 24*n + 8*n^2)*
      CS[{{1, 0, 1}, {2, 1, 1}, {2, 1, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n)) + (1024*(-1)^n*(13 + 24*n + 8*n^2)*
      CS[{{1, 0, 1}, {2, 1, 2}, {2, 1, 1}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n)) - (256*(-1)^n*(13 + 24*n + 8*n^2)*
      CS[{{1, 0, 2}, {2, 1, 1}, {2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n)) + (2048*(-1)^n*(13 + 24*n + 8*n^2)*
      CS[{{2, 1, 1}, {2, 1, 1}, {2, 1, 2}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n)) - (128*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n]^2)/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + CS[{{2, 1, 2}}, n]*
     ((-16*(-1)^n*(-4852102500 - 33812736930*n + 1414515394053*n^2 + 
         11022351399321*n^3 + 35701387527267*n^4 + 64817052644432*n^5 + 
         76250773410007*n^6 + 77852325942531*n^7 + 92258229778403*n^8 + 
         69195312136618*n^9 - 78328811122654*n^10 - 289388538851084*n^11 - 
         357544698699736*n^12 - 196666131216496*n^13 + 41509814286720*n^14 + 
         169993092907776*n^15 + 158271242496000*n^16 + 89895577512960*n^17 + 
         35380380578304*n^18 + 9973597213696*n^19 + 2010245441536*n^20 + 
         281935548416*n^21 + 25921208320*n^22 + 1382645760*n^23 + 
         31457280*n^24))/(45*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*
        (-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) - 
      (2560*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{1, 0, 1}, {2, 1, 1}}, n])/
       ((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
      (8192*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{2, 1, 1}, {1, 0, 1}}, n])/
       (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
      (1024*(-1)^n*(935 + 2978*n + 3336*n^2 + 1552*n^3 + 256*n^4)*
        CS[{{2, 1, 1}, {2, 1, 1}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
        (5 + 2*n)) + (12800*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/
       (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) - 
    (128*(-1)^n*(-1 + 2*n^2)*(13 + 24*n + 8*n^2)*S[2, n])/
     ((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    S[1, n]*((64*(-1)^n*(-8237250 - 6933771*n + 161541762*n^2 + 
         1475922771*n^3 + 4775182336*n^4 + 5595769028*n^5 - 2271336044*n^6 - 
         12244595008*n^7 - 10942921856*n^8 - 235016704*n^9 + 
         6848676608*n^10 + 6086424832*n^11 + 2713049600*n^12 + 
         699354112*n^13 + 101571584*n^14 + 7045120*n^15 + 122880*n^16))/
       (45*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)^2*(1 + 2*n)^3*
        (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
      (128*(-1)^n*(13 + 24*n + 8*n^2)*S[2, n])/((1 + n)*(2 + n)*(1 + 2*n)*
        (5 + 2*n))) + CS[{{1, 0, 1}, {2, 1, 1}}, n]*
     ((-32*(-1)^n*(1928934000 + 34750239300*n + 71567653464*n^2 - 
         727632263547*n^3 - 8316589160625*n^4 - 44416335372501*n^5 - 
         142059230181861*n^6 - 288418989433092*n^7 - 367851092411690*n^8 - 
         242632751370456*n^9 + 67930386318944*n^10 + 364703753354784*n^11 + 
         467895965892960*n^12 + 377780099768832*n^13 + 218721266146816*n^14 + 
         94643089870848*n^15 + 30995859948032*n^16 + 7659695892480*n^17 + 
         1405228818432*n^18 + 185278144512*n^19 + 16556105728*n^20 + 
         894566400*n^21 + 21954560*n^22))/(135*n^2*(1 + n)^3*(2 + n)^3*
        (3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*
        (7 + 2*n)^2) + (128*(-1)^n*(13 + 24*n + 8*n^2)*S[2, n])/
       ((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + CS[{{2, 1, 1}}, n]*
     ((-16*(-1)^n*(368819325000 + 36793959615000*n + 411982273391805*n^2 + 
         1533942912044655*n^3 - 3765631058155734*n^4 - 57196592859695955*
          n^5 - 230281098680593188*n^6 - 422529068092107149*n^7 - 
         41759394294514191*n^8 + 1643241760652846524*n^9 + 
         4037269982484032762*n^10 + 4488465710454252913*n^11 + 
         683445285153357790*n^12 - 5778371758085584056*n^13 - 
         9861322097291611824*n^14 - 8124689869946834880*n^15 - 
         2204614974895333248*n^16 + 3352785895390167552*n^17 + 
         5592491831138239488*n^18 + 4817302283736337920*n^19 + 
         2924239983981990912*n^20 + 1351421796758827008*n^21 + 
         489063574848380928*n^22 + 139833065240936448*n^23 + 
         31516490514530304*n^24 + 5535327879299072*n^25 + 
         741164800671744*n^26 + 72934851411968*n^27 + 4956685729792*n^28 + 
         206876180480*n^29 + 3968860160*n^30))/(135*(-1 + n)*n^2*(1 + n)^4*
        (2 + n)^4*(3 + n)^2*(-1 + 2*n)^3*(1 + 2*n)^4*(3 + 2*n)^4*(5 + 2*n)^4*
        (7 + 2*n)^3) + (512*(-1)^n*(955 + 2714*n + 2568*n^2 + 976*n^3 + 
         128*n^4)*CS[{{2, 1, 3}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
        (5 + 2*n)) + (256*(-1)^n*(-66150 - 828996*n - 1847705*n^2 + 
         2098998*n^3 + 14385855*n^4 + 25925148*n^5 + 25688348*n^6 + 
         16154304*n^7 + 6828272*n^8 + 1978560*n^9 + 385344*n^10 + 
         46080*n^11 + 2560*n^12)*CS[{{1, 0, 1}, {2, 1, 1}}, n])/
       (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)*
        (5 + 2*n)^2*(7 + 2*n)) + (1536*(-1)^n*(13 + 24*n + 8*n^2)*
        CS[{{1, 0, 1}, {2, 1, 2}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*
        (5 + 2*n)) + (512*(-1)^n*(13 + 24*n + 8*n^2)*
        CS[{{1, 0, 2}, {2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
        (5 + 2*n)) - (13312*(-1)^n*(13 + 24*n + 8*n^2)*
        CS[{{2, 1, 1}, {2, 1, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
        (5 + 2*n)) + (256*(-1)^n*(169050 + 321132*n - 2656265*n^2 - 
         39426474*n^3 - 154647045*n^4 - 253883292*n^5 - 132378576*n^6 + 
         160459216*n^7 + 325436800*n^8 + 257560512*n^9 + 115951488*n^10 + 
         31361280*n^11 + 4914432*n^12 + 389120*n^13 + 10240*n^14)*S[1, n])/
       (15*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)*
        (5 + 2*n)^2*(7 + 2*n)) + CS[{{2, 1, 2}}, n]*
       ((-128*(-1)^n*(-1312290 + 4234923*n + 52922004*n^2 + 118780695*n^3 + 
           22426382*n^4 - 266327594*n^5 - 405450560*n^6 - 201832216*n^7 + 
           65875104*n^8 + 138402912*n^9 + 78405376*n^10 + 22791296*n^11 + 
           3451904*n^12 + 216064*n^13))/(9*(-1 + n)*n*(1 + n)^2*(2 + n)^2*
          (3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
        (8192*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/(3*(1 + n)*(2 + n)*
          (1 + 2*n)*(5 + 2*n))) - (128*(-1)^n*(-1 + 2*n)*(13 + 24*n + 8*n^2)*
        S[2, n])/((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
    (128*(-1)^n*(13 + 24*n + 8*n^2)*S[3, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n)) - (128*(-1)^n*(13 + 24*n + 8*n^2)*S[2, 1, n])/
     ((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + CS[{{1, 0, -1}, {2, 1, 1}}, n]*
   ((8*(-1)^n*(273768958890000 + 3950089166066400*n - 
       483486360336159390*n^2 - 5159539354826476872*n^3 - 
       19515042680995343328*n^4 - 15855087540792824139*n^5 + 
       111659291313868746603*n^6 + 383894963815718536665*n^7 + 
       321307489249699621381*n^8 - 818539614310344366493*n^9 - 
       2412757305578693405145*n^10 - 1693987338555698620749*n^11 + 
       3044042204969900398931*n^12 + 8316915505167511271188*n^13 + 
       7802028088036199512788*n^14 + 179696535909573563040*n^15 - 
       8281065007635647913024*n^16 - 10622225313834576481536*n^17 - 
       6347589349941048424704*n^18 - 334587253385376591360*n^19 + 
       3129322418697852062208*n^20 + 3437767056331705767936*n^21 + 
       2242669728327326963712*n^22 + 1052140578837429682176*n^23 + 
       374836788311951523840*n^24 + 103140460008996077568*n^25 + 
       21893375095501488128*n^26 + 3530975746441019392*n^27 + 
       419295631844769792*n^28 + 34615705528958976*n^29 + 
       1776140040798208*n^30 + 42680144887808*n^31))/
     (945*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^4*(3 + n)^2*(-1 + 2*n)^3*
      (1 + 2*n)^4*(3 + 2*n)^4*(5 + 2*n)^4*(7 + 2*n)^3) - 
    (1024*(-1)^n*(3 + 2*n)*(14 + 36*n + 21*n^2 + 6*n^3 + n^4)*
      CS[{{1, 0, 1}, {2, 1, 1}}, n])/(9*n*(1 + n)^2*(2 + n)^2*(3 + n)) - 
    (2560*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{1, 0, 1}, {2, 1, 2}}, n])/
     ((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
    (256*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{1, 0, 2}, {2, 1, 1}}, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    (7168*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{2, 1, 1}, {2, 1, 2}}, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
    (64*(-1)^n*(-169050 - 1303932*n - 2965255*n^2 + 257466*n^3 + 
       12224465*n^4 + 24169716*n^5 + 24712436*n^6 + 15786048*n^7 + 
       6737104*n^8 + 1965120*n^9 + 384448*n^10 + 46080*n^11 + 2560*n^12)*
      S[1, n]^2)/(15*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)*(5 + 2*n)^2*(7 + 2*n)) + 
    (32*(-1)^n*(154350 - 619659*n - 12116775*n^2 - 45546660*n^3 - 
       75307406*n^4 - 53505624*n^5 + 8018552*n^6 + 46289664*n^7 + 
       39625248*n^8 + 17716608*n^9 + 4558208*n^10 + 638976*n^11 + 37888*n^12)*
      S[2, n])/(9*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    S[1, n]*((32*(-1)^n*(-6429780000 - 646209900*n + 789051898044*n^2 + 
         4494784940793*n^3 + 7573378486413*n^4 - 8271292454766*n^5 - 
         43975730322624*n^6 - 29082806928207*n^7 + 102053779581649*n^8 + 
         235294551959080*n^9 + 153912176323782*n^10 - 129292569495544*n^11 - 
         331506590838976*n^12 - 268862468877216*n^13 - 59560164958112*n^14 + 
         87975203640832*n^15 + 109753439059968*n^16 + 68106408805376*n^17 + 
         28000937644544*n^18 + 8141238061056*n^19 + 1693252304896*n^20 + 
         247415627776*n^21 + 24165359616*n^22 + 1416888320*n^23 + 
         37683200*n^24))/(135*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*
        (-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) + 
      (128*(-1)^n*(13 + 24*n + 8*n^2)*S[2, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
        (5 + 2*n))) + (64*(-1)^n*(13 + 24*n + 8*n^2)*S[3, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
    (128*(-1)^n*(13 + 24*n + 8*n^2)*S[2, 1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n))) + 
  z2*((256*(-1)^n*ln2^3*(2027 + 5722*n + 5352*n^2 + 2000*n^3 + 256*n^4))/
     (9*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (2*(-1)^n*(1063324867500 - 157442968714500*n - 1959862436667450*n^2 - 
       8865492174623322*n^3 - 15655386684457017*n^4 + 23550028003187667*n^5 + 
       255860595491006439*n^6 + 995050400228231004*n^7 + 
       2340879912278107713*n^8 + 2524855452268075061*n^9 - 
       3476013845043665671*n^10 - 19598264384531482332*n^11 - 
       38054933473720216922*n^12 - 36220025136098859038*n^13 + 
       5713405299472681296*n^14 + 80072847622913216016*n^15 + 
       150779875424687002272*n^16 + 181669467557428323264*n^17 + 
       164140782050147786880*n^18 + 117511837821143635200*n^19 + 
       68382848903147048448*n^20 + 32756132984243896320*n^21 + 
       12983607798793709568*n^22 + 4258187331975917568*n^23 + 
       1150030057295437824*n^24 + 253293327250046976*n^25 + 
       44782337086488576*n^26 + 6203301113823232*n^27 + 
       648396691210240*n^28 + 48072627191808*n^29 + 2252322897920*n^30 + 
       50113544192*n^31))/(1215*n^3*(1 + n)^4*(2 + n)^4*(3 + n)^3*
      (-1 + 2*n)^3*(1 + 2*n)^4*(3 + 2*n)^4*(5 + 2*n)^4*(7 + 2*n)^3) + 
    (16*(-1)^n*(5841 + 26462*n + 40968*n^2 + 24304*n^3 + 4800*n^4)*z3)/
     (15*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (128*(-1)^n*(779 + 2586*n + 3048*n^2 + 1488*n^3 + 256*n^4)*
      CS[{{2, 1, 1}}, n]^3)/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + ln2*((128*(-1)^n*(2960752914 + 22701462924*n + 
         50323693017*n^2 - 35786654890*n^3 - 339365445799*n^4 - 
         539958064132*n^5 - 65251292080*n^6 + 992172375056*n^7 + 
         1757655962576*n^8 + 1664628968320*n^9 + 1029119213824*n^10 + 
         438871343104*n^11 + 130541179648*n^12 + 26642910208*n^13 + 
         3557330944*n^14 + 279613440*n^15 + 9793536*n^16))/
       (135*(1 + n)^2*(2 + n)*(3 + n)*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*
        (5 + 2*n)^3*(7 + 2*n)^2) + (128*(-1)^n*(-463050 - 46828152*n - 
         282346263*n^2 - 559429504*n^3 + 101719269*n^4 + 2407511226*n^5 + 
         4962029100*n^6 + 5513098552*n^7 + 3887912016*n^8 + 1819695136*n^9 + 
         565063488*n^10 + 112075392*n^11 + 12864000*n^12 + 650240*n^13)*
        CS[{{2, 1, 1}}, n])/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*
        (1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
      (8192*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}}, n]^2)/
       ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + (3328*(-1)^n*(13 + 24*n + 8*n^2)*
        CS[{{2, 1, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) - 
    (16*(-1)^n*(4601 + 12190*n + 10104*n^2 + 3056*n^3 + 256*n^4)*
      CS[{{2, 1, 3}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (64*(-1)^n*(-51450 - 974568*n - 4267765*n^2 - 5746926*n^3 + 4849855*n^4 + 
       24096384*n^5 + 32534124*n^6 + 23644992*n^7 + 10257616*n^8 + 
       2657280*n^9 + 379712*n^10 + 23040*n^11)*CS[{{1, 0, 1}, {2, 1, 1}}, n])/
     (15*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)*
      (5 + 2*n)^2*(7 + 2*n)) + (64*(-1)^n*(-283 - 554*n - 120*n^2 + 176*n^3 + 
       64*n^4)*CS[{{1, 0, 1}, {2, 1, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n)) + (32*(-1)^n*(13 + 24*n + 8*n^2)*
      CS[{{1, 0, 2}, {2, 1, 1}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
    (384*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{2, 1, 1}, {1, 0, 1}}, n])/
     ((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
    (128*(-1)^n*(-283 - 554*n - 120*n^2 + 176*n^3 + 64*n^4)*
      CS[{{2, 1, 1}, {2, 1, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) - (8*(-1)^n*(-4942350 - 49381299*n - 168669666*n^2 - 
       206692518*n^3 + 178011253*n^4 + 951204762*n^5 + 1484156420*n^6 + 
       1332654984*n^7 + 772464912*n^8 + 298021152*n^9 + 76001216*n^10 + 
       12288384*n^11 + 1139200*n^12 + 46080*n^13)*S[1, n]^2)/
     (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) + (16*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n]^3)/
     ((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + CS[{{2, 1, 1}, {2, 1, 1}}, n]*
     ((384*(-1)^n*(-1 - 2*n + 4*n^2)*(13 + 24*n + 8*n^2))/
       ((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
      (384*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/((1 + n)*(2 + n)*(1 + 2*n)*
        (5 + 2*n))) + 
    ln2^2*((-16*(-1)^n*(2674350 - 54666429*n - 378129000*n^2 - 
         651278488*n^3 + 806436763*n^4 + 5076888490*n^5 + 9629175524*n^6 + 
         10528396920*n^7 + 7469667888*n^8 + 3556194592*n^9 + 
         1130415296*n^10 + 230346368*n^11 + 27211264*n^12 + 1416192*n^13))/
       (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
        (5 + 2*n)^2*(7 + 2*n)) - (2048*(-1)^n*(151 + 458*n + 480*n^2 + 
         208*n^3 + 32*n^4)*CS[{{2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
        (3 + 2*n)*(5 + 2*n)) - (1024*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/
       (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
    CS[{{2, 1, 1}}, n]^2*((-32*(-1)^n*(8533350 + 161818263*n + 
         653547249*n^2 + 575637644*n^3 - 2032088997*n^4 - 5894496203*n^5 - 
         5744704406*n^6 - 367373148*n^7 + 4639881224*n^8 + 5170574800*n^9 + 
         2948028192*n^10 + 1017220544*n^11 + 214410368*n^12 + 25505280*n^13 + 
         1315840*n^14))/(45*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*
        (1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
      (384*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/((1 + n)*(2 + n)*(1 + 2*n)*
        (5 + 2*n))) + CS[{{2, 1, 2}}, n]*
     ((16*(-1)^n*(-11958975 - 130831287*n - 321487161*n^2 + 283221209*n^3 + 
         2225511533*n^4 + 3199186947*n^5 + 858929794*n^6 - 2536753748*n^7 - 
         3442917816*n^8 - 2086756880*n^9 - 685690208*n^10 - 108367296*n^11 - 
         268672*n^12 + 2332160*n^13 + 230400*n^14))/(45*(-1 + n)*n*(1 + n)^2*
        (2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*
        (7 + 2*n)) - (128*(-1)^n*(-5 + 66*n + 192*n^2 + 144*n^3 + 32*n^4)*
        S[1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + 
    (4*(-1)^n*(1702575 - 2897742*n - 74600613*n^2 - 240980874*n^3 - 
       209522031*n^4 + 410950886*n^5 + 1306947780*n^6 + 1647185752*n^7 + 
       1223065296*n^8 + 581948256*n^9 + 179821248*n^10 + 34970752*n^11 + 
       3893760*n^12 + 189440*n^13)*S[2, n])/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*
      (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    CS[{{2, 1, 1}}, n]*((-4*(-1)^n*(-6983455500 - 105351463350*n + 
         1332507098007*n^2 + 16627436117613*n^3 + 61238710709970*n^4 + 
         61992267537315*n^5 - 210145818026823*n^6 - 809033573448426*n^7 - 
         1074627241237942*n^8 + 2303338976940*n^9 + 2414552458506904*n^10 + 
         4683779347184880*n^11 + 5299732274824128*n^12 + 
         4194550379632896*n^13 + 2460982667201024*n^14 + 
         1094985328100352*n^15 + 371693873291776*n^16 + 95706121964544*n^17 + 
         18370300827648*n^18 + 2543768334336*n^19 + 239662235648*n^20 + 
         13714882560*n^21 + 358481920*n^22))/(135*n^2*(1 + n)^3*(2 + n)^3*
        (3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*
        (7 + 2*n)^2) - (128*(-1)^n*(1355 + 3562*n + 2904*n^2 + 848*n^3 + 
         64*n^4)*CS[{{2, 1, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
        (5 + 2*n)) - (32*(-1)^n*(-973350 - 5722299*n - 11133306*n^2 - 
         21085998*n^3 - 63452987*n^4 - 122476878*n^5 - 125474860*n^6 - 
         64062456*n^7 - 6612528*n^8 + 10881312*n^9 + 6777536*n^10 + 
         1874304*n^11 + 263680*n^12 + 15360*n^13)*S[1, n])/
       (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
        (5 + 2*n)^2*(7 + 2*n)) + (96*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n]^2)/
       ((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
      (64*(-1)^n*(13 + 24*n + 8*n^2)*S[2, n])/((1 + n)*(2 + n)*(1 + 2*n)*
        (5 + 2*n))) + S[1, n]*
     ((2*(-1)^n*(4899730500 + 90785894850*n + 672300637443*n^2 + 
         2595028649421*n^3 + 4734320106990*n^4 - 1739996688957*n^5 - 
         30162328511407*n^6 - 71523978912354*n^7 - 74111349524230*n^8 + 
         12962411807868*n^9 + 163700198751928*n^10 + 280479085137968*n^11 + 
         291698175805760*n^12 + 215069194774784*n^13 + 118326784005632*n^14 + 
         49562113012736*n^15 + 15882508747264*n^16 + 3871597911040*n^17 + 
         706194765824*n^18 + 93470961664*n^19 + 8496152576*n^20 + 
         475955200*n^21 + 12451840*n^22))/(45*n^2*(1 + n)^3*(2 + n)^3*
        (3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*
        (7 + 2*n)^2) - (32*(-1)^n*(13 + 24*n + 8*n^2)*S[2, n])/
       ((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
    (34*(-1)^n*(13 + 24*n + 8*n^2)*S[3, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n)) - (16*(-1)^n*(13 + 24*n + 8*n^2)*S[2, 1, n])/
     ((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
  S[-1, n]*((-16*(-1)^n*(-488340806439937500 + 38700574315707858750*n + 
       1818064034179807481235*n^2 + 16819929064702647909585*n^3 + 
       54873220237867500839055*n^4 - 30882271424585382158238*n^5 - 
       715356742276510152041982*n^6 - 1773898404463478814219888*n^7 + 
       286168050973998005551158*n^8 + 9982360695473404608178347*n^9 + 
       19116117212143871516841567*n^10 + 439235842608753887937321*n^11 - 
       56600301143299135222287473*n^12 - 96163505936755133887096297*n^13 - 
       31668645128557245909914900*n^14 + 128662084423318336689555260*n^15 + 
       239215294796803767161404720*n^16 + 165833737677969102462343760*n^17 - 
       47061840804173176331449920*n^18 - 219061854099076848726114240*n^19 - 
       228484407656216268055810560*n^20 - 112596174178729170320140800*n^21 + 
       12200782500243195572705280*n^22 + 72333788797270033885009920*n^23 + 
       70711512183150759722803200*n^24 + 44267648005822265849192448*n^25 + 
       20568557266501060551278592*n^26 + 7433614973652536734875648*n^27 + 
       2124579841860492406751232*n^28 + 481092059053705868279808*n^29 + 
       85562983273786446184448*n^30 + 11721501728862878040064*n^31 + 
       1195331544654222983168*n^32 + 85523698189805289472*n^33 + 
       3832916345020743680*n^34 + 80999571081134080*n^35))/
     (42525*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^3*(3 + n)^2*(-1 + 2*n)^4*
      (1 + 2*n)^5*(3 + 2*n)^5*(5 + 2*n)^5*(7 + 2*n)^4) + 
    (32*(-1)^n*(2594733750 - 1145035268019*n - 7832486185176*n^2 - 
       13658605847025*n^3 + 26406788356306*n^4 + 133647018292376*n^5 + 
       157633261556268*n^6 - 107141401843968*n^7 - 516739054327056*n^8 - 
       612903609874656*n^9 - 240912192055808*n^10 + 228737182782080*n^11 + 
       414472911685632*n^12 + 319037125008384*n^13 + 154294771289088*n^14 + 
       50485113507840*n^15 + 11230586564608*n^16 + 1634703810560*n^17 + 
       140815269888*n^18 + 5451644928*n^19)*S[2, n])/
     (135*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)^2*(1 + 2*n)^3*
      (3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) - 
    (16384*(-1)^n*(7 + 12*n + 4*n^2)*S[2, n]^2)/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + S[1, n]^2*((-1280*(-1)^n*(13 + 24*n + 8*n^2))/
       (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
      (32768*(-1)^n*(7 + 12*n + 4*n^2)*S[2, n])/((1 + 2*n)*(3 + 2*n)*
        (5 + 2*n))) + S[1, n]*
     ((-64*(-1)^n*(-6704250 - 1621270893*n - 8562913454*n^2 - 
         4628083967*n^3 + 54760642188*n^4 + 124280344204*n^5 + 
         16147855468*n^6 - 275028181424*n^7 - 400865507808*n^8 - 
         163836189632*n^9 + 157587762304*n^10 + 256355273216*n^11 + 
         166411136000*n^12 + 62266044416*n^13 + 13973261312*n^14 + 
         1753169920*n^15 + 94822400*n^16))/(15*(-1 + n)*n*(1 + n)^2*(2 + n)^2*
        (3 + n)*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
      (128*(-1)^n*(13 + 24*n + 8*n^2)*S[2, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
        (5 + 2*n))) - (64*(-1)^n*(-51047591 - 230046804*n - 214078156*n^2 + 
       544358752*n^3 + 1560712272*n^4 + 1708892608*n^5 + 1009764032*n^6 + 
       337939456*n^7 + 60226048*n^8 + 4435968*n^9)*S[3, n])/
     (15*(1 + n)*(2 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*
      (7 + 2*n)) - (32768*(-1)^n*(7 + 12*n + 4*n^2)*S[4, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + (256*(-1)^n*(13 + 24*n + 8*n^2)*
      S[2, 1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
  S[-2, n]*((4*(-1)^n*(7443274072500 - 399951926829000*n + 
       995214061837891350*n^2 + 17723717480428154181*n^3 + 
       121120957165980202641*n^4 + 345519658586146765329*n^5 - 
       144710152526993036166*n^6 - 4093024202781694138593*n^7 - 
       12326195137895597156967*n^8 - 11903281653712418735285*n^9 + 
       24852785243893896887836*n^10 + 100958912072056513332346*n^11 + 
       145089259421342992937446*n^12 + 49587859966616351334142*n^13 - 
       191733045785383698951932*n^14 - 414159101424147864765828*n^15 - 
       417864283974331635286272*n^16 - 174315276679590350023584*n^17 + 
       146271418350466142364864*n^18 + 347201577988877642782848*n^19 + 
       364439041588669384787712*n^20 + 265367300383721174776320*n^21 + 
       147587399449817736815616*n^22 + 64960651748288964034560*n^23 + 
       22948996481078917951488*n^24 + 6526586463643124834304*n^25 + 
       1486885526986478075904*n^26 + 267981861073015635968*n^27 + 
       37385362878791352320*n^28 + 3895713421825409024*n^29 + 
       285503615392022528*n^30 + 13128796287008768*n^31 + 
       285021156933632*n^32))/(8505*(-1 + n)*n^3*(1 + n)^4*(2 + n)^4*
      (3 + n)^3*(-1 + 2*n)^3*(1 + 2*n)^4*(3 + 2*n)^4*(5 + 2*n)^4*
      (7 + 2*n)^3) - (16*(-1)^n*(-75600 - 2226447*n - 13027401*n^2 - 
       32053902*n^3 - 31336738*n^4 + 15716412*n^5 + 76373152*n^6 + 
       92321568*n^7 + 61282848*n^8 + 24739008*n^9 + 6049792*n^10 + 
       824832*n^11 + 48128*n^12)*S[1, n]^2)/(9*n*(1 + n)^2*(2 + n)^2*(3 + n)*
      (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (32*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n]^3)/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n)) + (8*(-1)^n*(-612675 - 9442828713*n - 59741296668*n^2 - 
       126156798510*n^3 - 13106673885*n^4 + 431974927310*n^5 + 
       945468861756*n^6 + 1075927542616*n^7 + 770842297584*n^8 + 
       365505120480*n^9 + 114839717952*n^10 + 23028632704*n^11 + 
       2670583296*n^12 + 136291328*n^13)*S[2, n])/(45*n*(1 + n)^2*(2 + n)^2*
      (3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    S[1, n]*((-4*(-1)^n*(-208372500 - 4257083250*n + 179477705097*n^2 + 
         1724713322457*n^3 + 5457530041584*n^4 + 2941053041079*n^5 - 
         26439847152031*n^6 - 80039658110958*n^7 - 88759996233078*n^8 + 
         32373404274372*n^9 + 259480589667432*n^10 + 445707658504400*n^11 + 
         469472710675328*n^12 + 349540104953600*n^13 + 193019930340864*n^14 + 
         80471603821568*n^15 + 25376187308544*n^16 + 5989161395200*n^17 + 
         1032580278272*n^18 + 124440629248*n^19 + 9679552512*n^20 + 
         413630464*n^21 + 6291456*n^22))/(9*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*
        (-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) + 
      (65536*(-1)^n*(7 + 12*n + 4*n^2)*S[2, n])/((1 + 2*n)*(3 + 2*n)*
        (5 + 2*n))) + (20*(-1)^n*(13 + 24*n + 8*n^2)*S[3, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    (32*(-1)^n*(82483 + 257546*n + 281064*n^2 + 127312*n^3 + 20480*n^4)*
      S[2, 1, n])/(5*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + 
  (64*(-1)^n*(-23292493 - 104815116*n - 96788532*n^2 + 250542272*n^3 + 
     714738096*n^4 + 781363136*n^5 + 461204800*n^6 + 154214912*n^7 + 
     27462144*n^8 + 2021376*n^9)*S[3, -1, n])/(3*(1 + n)*(2 + n)*(-1 + 2*n)*
    (1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
  (81920*(-1)^n*(7 + 12*n + 4*n^2)*S[4, -1, n])/
   ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (32*(-1)^n*(110951 + 379362*n + 462408*n^2 + 232464*n^3 + 40960*n^4)*
    S[-3, 1, 1, n])/(15*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (32*(-1)^n*(-8990100 - 2289494349*n - 14416572627*n^2 - 30902152254*n^3 - 
     5076794546*n^4 + 101221281756*n^5 + 226358515808*n^6 + 
     260397506016*n^7 + 188032647072*n^8 + 89724014016*n^9 + 
     28340079104*n^10 + 5708487168*n^11 + 664536064*n^12 + 34025472*n^13)*
    S[-2, 1, 1, n])/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
    (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
  (32*(-1)^n*(82483 + 257546*n + 281064*n^2 + 127312*n^3 + 20480*n^4)*
    S[-2, 2, 1, n])/(5*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (128*(-1)^n*(1437770250 + 691102940868*n + 5261579321511*n^2 + 
     12569349475674*n^3 - 5469142982785*n^4 - 85814221573056*n^5 - 
     170283196964364*n^6 - 85382985622608*n^7 + 237648597575760*n^8 + 
     593958048738624*n^9 + 712011409693376*n^10 + 556410973028352*n^11 + 
     306123403944192*n^12 + 121438048684032*n^13 + 34684546477056*n^14 + 
     6972866998272*n^15 + 937503469568*n^16 + 75716247552*n^17 + 
     2778218496*n^18)*S[-1, 1, 1, n])/(135*n*(1 + n)^2*(2 + n)^2*(3 + n)*
    (-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) + 
  CS[{{2, 1, 1}}, n]^2*((256*(-1)^n*(-97627950*(-1)^n + 159868854*(-1)^n*n + 
       4290476427*(-1)^n*n^2 + 1011548160*n^3 + 13945942397*(-1)^n*n^3 + 
       6473908224*n^4 + 11030394564*(-1)^n*n^4 + 15105900544*n^5 - 
       30180746669*(-1)^n*n^5 + 11918721024*n^6 - 85873648173*(-1)^n*n^6 - 
       11193319424*n^7 - 89209781414*(-1)^n*n^7 - 30768726016*n^8 - 
       28116441588*(-1)^n*n^8 - 22431940608*n^9 + 32938031400*(-1)^n*n^9 + 
       915095552*n^10 + 46588890096*(-1)^n*n^10 + 13094617088*n^11 + 
       28384876832*(-1)^n*n^11 + 10438901760*n^12 + 10168229184*(-1)^n*n^12 + 
       4281073664*n^13 + 2207519360*(-1)^n*n^13 + 1014759424*n^14 + 
       269760000*(-1)^n*n^14 + 132120576*n^15 + 14279680*(-1)^n*n^15 + 
       7340032*n^16))/(45*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2*(3 + n)*
      (-1 + 2*n)*(1 + 2*n)^3*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (2*(116013462553800 - 1042758748815876*n - 10532846948102694*n^2 - 
       19363805652189519*n^3 + 39925860303929469*n^4 + 
       182263442930805904*n^5 + 163324600667445764*n^6 - 
       248288279579116011*n^7 - 706347725609886959*n^8 - 
       596099722938868330*n^9 + 37669822188857580*n^10 + 
       523688263801393048*n^11 + 487702367828671136*n^12 + 
       182214608474315712*n^13 - 27351645941227136*n^14 - 
       62481404198766592*n^15 - 28829642062154496*n^16 - 
       4650273597862400*n^17 + 1201036171344896*n^18 + 805524373837824*n^19 + 
       187484898918400*n^20 + 21628147466240*n^21 + 1031146045440*n^22))/
     (4725*(-3 + n)*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*
      (-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (256*(-1)^n*(1675 + 5466*n + 6312*n^2 + 3024*n^3 + 512*n^4)*
      CS[{{1, 0, -2}, {2, 1, 1}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) - (256*(-1)^n*(-1521450 - 406333368*n - 2537138727*n^2 - 
       5358236336*n^3 - 685592379*n^4 + 17875795434*n^5 + 39350017020*n^6 + 
       44878983128*n^7 + 32206521744*n^8 + 15295120544*n^9 + 
       4813250112*n^10 + 966738048*n^11 + 112289280*n^12 + 5739520*n^13)*
      CS[{{1, 0, -1}, {2, 1, 1}}, n])/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*
      (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (512*(-1)^n*(1013 + 3174*n + 3480*n^2 + 1584*n^3 + 256*n^4)*
      CS[{{1, 0, -1}, {2, 1, 2}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + (131072*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{1, 0, 1}, {2, 1, -1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (65536*(7 + 12*n + 4*n^2)*CS[{{1, 0, 1}, {2, 1, 1}}, n])/
     ((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (262144*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, -1}, {2, 1, 1}}, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - (65536*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{2, 1, 1}, {1, 0, -1}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (65536*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}, {1, 0, 1}}, n])/
     ((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (131072*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}, {2, 1, -1}}, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - (65536*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{1, 0, -1}, {1, 0, 1}, {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) - (65536*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{1, 0, -1}, {2, 1, 1}, {1, 0, 1}}, n])/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + (65536*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{1, 0, -1}, {2, 1, 1}, {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) - (128*(-1)^n*(3233 + 10638*n + 12408*n^2 + 6000*n^3 + 
       1024*n^4)*S[-3, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) - (65536*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{2, 1, 1}, {2, 1, 1}}, n]*S[-1, n])/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + CS[{{2, 1, 2}}, n]*
     ((-1024*(1013 + 3174*n + 3480*n^2 + 1584*n^3 + 256*n^4))/
       ((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
      (512*(-1)^n*(779 + 2586*n + 3048*n^2 + 1488*n^3 + 256*n^4)*S[-1, n])/
       ((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + 
    ((65536*(-1)^(2*n)*(7 + 12*n + 4*n^2))/((-1 + n)*(1 + 2*n)^2*(3 + 2*n)*
        (5 + 2*n)) + (128*(-6500541600 + 13508044056*n + 265892862816*n^2 + 
         707044874220*n^3 + 137953175661*n^4 - 2465195027128*n^5 - 
         5055494000053*n^6 - 4175494963196*n^7 - 73865580619*n^8 + 
         3279963018440*n^9 + 3363759336121*n^10 + 1452937776640*n^11 - 
         64776127302*n^12 - 422547769656*n^13 - 221957384736*n^14 - 
         42724945568*n^15 + 7276230848*n^16 + 6164166528*n^17 + 
         1524474112*n^18 + 182188544*n^19 + 8899072*n^20))/
       (45*(-3 + n)*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*
        (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)))*S[1, n] + 
    (8192*(112 + 337*n + 365*n^2 + 214*n^3 + 68*n^4 + 8*n^5)*S[1, n]^2)/
     ((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    S[-2, n]*((2*(-1)^n*(169344000 - 188454196350*n - 1130562842247*n^2 - 
         2247993541134*n^3 - 31365765221*n^4 + 7671133682064*n^5 + 
         15765154929872*n^6 + 17062028140416*n^7 + 11661184021920*n^8 + 
         5283665706240*n^9 + 1588919628800*n^10 + 305525011968*n^11 + 
         34046354176*n^12 + 1673527296*n^13))/(315*n*(1 + n)^2*(2 + n)^2*
        (3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
      (384*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/((1 + n)*(2 + n)*(1 + 2*n)*
        (5 + 2*n))) - (512*(13 + 24*n + 8*n^2)*S[2, n])/
     (3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    S[-1, n]*((64*(-1)^n*(-67512690000 + 1127182108500*n + 
         83752728679620*n^2 + 450904148653959*n^3 - 141746671596675*n^4 - 
         8782277620023987*n^5 - 37289431753250155*n^6 - 
         82211171815224500*n^7 - 102863770605692422*n^8 - 
         45580082145281332*n^9 + 89540586674618192*n^10 + 
         226389504624528768*n^11 + 280809444501978848*n^12 + 
         238047604287396160*n^13 + 149411266403791616*n^14 + 
         71448101009865728*n^15 + 26241193204344320*n^16 + 
         7367158567425024*n^17 + 1554976238170112*n^18 + 
         239001712721920*n^19 + 25259304034304*n^20 + 1641414901760*n^21 + 
         49436426240*n^22))/(4725*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*
        (-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) - 
      (256*(-1)^n*(-66150 - 828996*n - 1847705*n^2 + 2098998*n^3 + 
         14385855*n^4 + 25925148*n^5 + 25688348*n^6 + 16154304*n^7 + 
         6828272*n^8 + 1978560*n^9 + 385344*n^10 + 46080*n^11 + 2560*n^12)*
        S[1, n])/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
        (3 + 2*n)*(5 + 2*n)^2*(7 + 2*n)) - 
      (512*(-1)^n*(2727 + 8738*n + 9864*n^2 + 4624*n^3 + 768*n^4)*S[2, n])/
       (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n))) - 
    (128*(-1)^n*(9855 + 32306*n + 37512*n^2 + 18064*n^3 + 3072*n^4)*
      S[-2, 1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (256*(-1)^n*(-1521450 - 203120568*n - 1236576807*n^2 - 2526781616*n^3 + 
       1806021*n^4 + 9381707754*n^5 + 19990541820*n^6 + 22510138328*n^7 + 
       16024976784*n^8 + 7563818144*n^9 + 2368060992*n^10 + 473497728*n^11 + 
       54781440*n^12 + 2790400*n^13)*S[-1, 1, n])/(45*n*(1 + n)^2*(2 + n)^2*
      (3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (32768*(-1)^n*(7 + 12*n + 4*n^2)*S[2, -1, n])/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + (65536*(-1)^n*(7 + 12*n + 4*n^2)*S[-1, 1, 1, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + CS[{{2, 1, 2}}, n]*
   ((128*(-1)^n*(-1005193350*(-1)^n - 4090011723*(-1)^n*n - 
       2794631385*(-1)^n*n^2 + 14161674240*n^3 - 364206803*(-1)^n*n^3 + 
       90634715136*n^4 - 64259278449*(-1)^n*n^4 + 211482607616*n^5 - 
       264616578278*(-1)^n*n^5 + 166862094336*n^6 - 451232081116*(-1)^n*n^6 - 
       156706471936*n^7 - 322108651240*(-1)^n*n^7 - 430762164224*n^8 + 
       103932065968*(-1)^n*n^8 - 314047168512*n^9 + 430209404032*(-1)^n*n^9 + 
       12811337728*n^10 + 422865135744*(-1)^n*n^10 + 183324639232*n^11 + 
       233825402240*(-1)^n*n^11 + 146144624640*n^12 + 
       80553158656*(-1)^n*n^12 + 59935031296*n^13 + 17177956864*(-1)^n*n^13 + 
       14206631936*n^14 + 2081610752*(-1)^n*n^14 + 1849688064*n^15 + 
       109785088*(-1)^n*n^15 + 102760448*n^16))/(315*(-1 + n)^2*n^2*(1 + n)^2*
      (2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^3*(3 + 2*n)^2*(5 + 2*n)^2*
      (7 + 2*n)) - (2*(83872564057800 - 479974227798276*n - 
       5709870600885414*n^2 - 10331803396435599*n^3 + 24415408316270589*n^4 + 
       104166023566049104*n^5 + 83001615496215044*n^6 - 
       168176950168168491*n^7 - 431997407232036719*n^8 - 
       343065639084064810*n^9 + 57514740378972780*n^10 + 
       353957918242695448*n^11 + 320201321121658016*n^12 + 
       118945664643844032*n^13 - 18170430663188096*n^14 - 
       41481679389202432*n^15 - 19387590861785856*n^16 - 
       3228391149171200*n^17 + 787573673655296*n^18 + 551603679565824*n^19 + 
       131424367083520*n^20 + 15507744358400*n^21 + 756995850240*n^22))/
     (4725*(-3 + n)*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*
      (-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (256*(-1)^n*(6907 + 20970*n + 22008*n^2 + 9552*n^3 + 1472*n^4)*
      CS[{{1, 0, -2}, {2, 1, 1}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + (512*(-1)^n*(6731 + 20842*n + 22488*n^2 + 10064*n^3 + 
       1600*n^4)*CS[{{1, 0, -1}, {2, 1, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n)) + (31744*(-1)^n*(13 + 24*n + 8*n^2)*
      CS[{{1, 0, 1}, {2, 1, -1}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    (2048*(-1)^n*(4521 + 13246*n + 13176*n^2 + 5360*n^3 + 768*n^4)*
      CS[{{2, 1, -1}, {1, 0, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + (229376*(-1)^n*(13 + 24*n + 8*n^2)*
      CS[{{2, 1, -1}, {2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n)) - (1280*(-1)^n*(4657 + 13902*n + 14232*n^2 + 6000*n^3 + 
       896*n^4)*CS[{{2, 1, 1}, {1, 0, -2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n)) - (512*(16290 + 60569*n + 89781*n^2 + 92174*n^3 + 
       83184*n^4 + 52172*n^5 + 17376*n^6 + 2256*n^7)*
      CS[{{2, 1, 1}, {1, 0, 1}}, n])/(3*(-1 + n)*n*(1 + n)^2*(2 + n)^2*
      (1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (32768*(-1)^n*(441 + 1226*n + 1116*n^2 + 400*n^3 + 48*n^4)*
      CS[{{2, 1, 1}, {2, 1, -1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + (1024*(-1)^n*(1013 + 3174*n + 3480*n^2 + 1584*n^3 + 
       256*n^4)*CS[{{1, 0, -1}, {1, 0, 1}, {2, 1, 1}}, n])/
     ((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (512*(-1)^n*(6117 + 19142*n + 20952*n^2 + 9520*n^3 + 1536*n^4)*
      CS[{{1, 0, -1}, {2, 1, 1}, {1, 0, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n)) + (2048*(-1)^n*(2085 + 6182*n + 6264*n^2 + 
       2608*n^3 + 384*n^4)*CS[{{1, 0, -1}, {2, 1, 1}, {2, 1, 1}}, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (3072*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{1, 0, 1}, {1, 0, -1}, {2, 1, 1}}, 
       n])/((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    (9728*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{1, 0, 1}, {2, 1, 1}, {1, 0, -1}}, 
       n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    (512*(-1)^n*(8379 + 24826*n + 25128*n^2 + 10448*n^3 + 1536*n^4)*
      CS[{{2, 1, 1}, {1, 0, -1}, {1, 0, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n)) + (2048*(-1)^n*(3429 + 10502*n + 11160*n^2 + 
       4912*n^3 + 768*n^4)*CS[{{2, 1, 1}, {1, 0, -1}, {2, 1, 1}}, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (9728*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{2, 1, 1}, {1, 0, 1}, {1, 0, -1}}, 
       n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    (1024*(-1)^n*(10677 + 32486*n + 34200*n^2 + 14896*n^3 + 2304*n^4)*
      CS[{{2, 1, 1}, {2, 1, 1}, {1, 0, -1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n)) + (32*(-1)^n*(6359 + 26978*n + 39912*n^2 + 
       23056*n^3 + 4480*n^4)*S[-3, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + CS[{{2, 1, 1}, {2, 1, 1}}, n]*
     ((1024*(1013 + 3174*n + 3480*n^2 + 1584*n^3 + 256*n^4))/
       ((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
      (29696*(-1)^n*(13 + 24*n + 8*n^2)*S[-1, n])/(3*(1 + n)*(2 + n)*
        (1 + 2*n)*(5 + 2*n))) + CS[{{1, 0, 1}, {2, 1, 1}}, n]*
     ((-512*(16290 + 60569*n + 89781*n^2 + 92174*n^3 + 83184*n^4 + 
         52172*n^5 + 17376*n^6 + 2256*n^7))/(3*(-1 + n)*n*(1 + n)^2*(2 + n)^2*
        (1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + (512*(-1)^n*(13 + 24*n + 8*n^2)*
        S[-1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) + 
    ((-1024*(-1)^(2*n)*(-312 + 1787*n + 7770*n^2 + 9448*n^3 + 4560*n^4 + 
         768*n^5))/(3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)^2*(3 + 2*n)*
        (5 + 2*n)) + (128*(-5038929000 + 393064812*n + 142047708570*n^2 + 
         412114906863*n^3 + 120210308703*n^4 - 1338601464930*n^5 - 
         2865322724774*n^6 - 2561379459043*n^7 - 396955757419*n^8 + 
         1636517900732*n^9 + 1988372839186*n^10 + 1036573136990*n^11 + 
         82939949342*n^12 - 235534378928*n^13 - 152744779824*n^14 - 
         37073462144*n^15 + 2702822912*n^16 + 4263695104*n^17 + 
         1193425152*n^18 + 155073024*n^19 + 8131072*n^20))/
       (45*(-3 + n)*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*
        (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)))*S[1, n] + 
    (128*(14925 + 40630*n + 38616*n^2 + 24368*n^3 + 9984*n^4 + 1536*n^5)*
      S[1, n]^2)/(3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + CS[{{1, 0, -1}, {2, 1, 1}}, n]*
     ((-128*(-1)^n*(-61894350 + 6915296997*n + 28286585430*n^2 + 
         18817465483*n^3 - 90625653268*n^4 - 222756168360*n^5 - 
         190125236124*n^6 + 5329512464*n^7 + 157179805456*n^8 + 
         157625821376*n^9 + 83519734336*n^10 + 27033996288*n^11 + 
         5368603392*n^12 + 603139072*n^13 + 29431808*n^14))/
       (315*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
        (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
      (1536*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/((1 + n)*(2 + n)*(1 + 2*n)*
        (5 + 2*n))) + CS[{{2, 1, 1}, {1, 0, -1}}, n]*
     ((-256*(-1)^n*(-22954050 + 5738716431*n + 26351366985*n^2 + 
         26661205724*n^3 - 67859354589*n^4 - 210632665235*n^5 - 
         212835962702*n^6 - 29929103388*n^7 + 145408231928*n^8 + 
         169739942128*n^9 + 98392564128*n^10 + 34328625344*n^11 + 
         7306568576*n^12 + 877357056*n^13 + 45681664*n^14))/
       (315*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
        (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
      (1536*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/((1 + n)*(2 + n)*(1 + 2*n)*
        (5 + 2*n))) + S[-2, n]*
     ((2*(-1)^n*(-999306000 - 289632839790*n - 1742987092167*n^2 - 
         3530924561134*n^3 - 210689622101*n^4 + 11843653248944*n^5 + 
         24906248525072*n^6 + 27396920477696*n^7 + 18997586424480*n^8 + 
         8724802789120*n^9 + 2657325977600*n^10 + 517108960768*n^11 + 
         58272760576*n^12 + 2894381056*n^13))/(315*n*(1 + n)^2*(2 + n)^2*
        (3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
      (256*(-1)^n*(463 + 1242*n + 1056*n^2 + 336*n^3 + 32*n^4)*S[1, n])/
       (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n))) - 
    (896*(13 + 24*n + 8*n^2)*S[2, n])/(3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n)) + S[-1, n]*((16*(-1)^n*(25629817500 - 8623401648750*n - 
         419804715020985*n^2 - 1962457863895746*n^3 - 1598866006964889*n^4 + 
         9525019109603523*n^5 + 28259040477802402*n^6 + 
         19853390949810595*n^7 - 50454934745070252*n^8 - 
         154178169276458050*n^9 - 202969770833054956*n^10 - 
         137861774850689784*n^11 + 3444388871947120*n^12 + 
         124458743967867712*n^13 + 162197655470032896*n^14 + 
         128176533829816832*n^15 + 72126207555318272*n^16 + 
         30171181213238784*n^17 + 9460400719418368*n^18 + 
         2199813400741888*n^19 + 368559246618624*n^20 + 42088840134656*n^21 + 
         2933200486400*n^22 + 94122147840*n^23))/(4725*(-1 + n)*n^2*(1 + n)^3*
        (2 + n)^3*(3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*
        (7 + 2*n)^2) - (256*(-1)^n*(-66150 - 7954296*n - 37701275*n^2 - 
         44553882*n^3 + 71714505*n^4 + 267341448*n^5 + 344901788*n^6 + 
         246502464*n^7 + 106425872*n^8 + 27730560*n^9 + 4060224*n^10 + 
         268800*n^11 + 2560*n^12)*S[1, n])/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*
        (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)*(5 + 2*n)^2*(7 + 2*n)) - 
      (5120*(-1)^n*(13 + 24*n + 8*n^2)*S[2, n])/((1 + n)*(2 + n)*(1 + 2*n)*
        (5 + 2*n))) - (512*(-1)^n*(1299 + 3382*n + 2700*n^2 + 752*n^3 + 
       48*n^4)*S[-2, 1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) - (128*(-1)^n*(-456750 - 90750609*n - 571655661*n^2 - 
       1253811444*n^3 - 386240138*n^4 + 3470124744*n^5 + 8043547592*n^6 + 
       9301117824*n^7 + 6704663904*n^8 + 3185556864*n^9 + 1000724096*n^10 + 
       200374272*n^11 + 23182336*n^12 + 1179648*n^13)*S[-1, 1, n])/
     (9*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) + (14848*(-1)^n*(13 + 24*n + 8*n^2)*S[2, -1, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    (29696*(-1)^n*(13 + 24*n + 8*n^2)*S[-1, 1, 1, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n))) - 
  (512*(-1)^n*(-8161503 - 36694242*n - 33705178*n^2 + 88374516*n^3 + 
     251292696*n^4 + 274474704*n^5 + 161922336*n^6 + 54118848*n^7 + 
     9633664*n^8 + 708864*n^9)*S[1, 2, -1, n])/(15*(1 + n)*(2 + n)*(-1 + 2*n)*
    (1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
  (32*(-1)^n*(82483 + 257546*n + 281064*n^2 + 127312*n^3 + 20480*n^4)*
    S[2, 1, -2, n])/(5*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (128*(-1)^n*(-10916129 - 49057556*n - 45002204*n^2 + 118209488*n^3 + 
     335789328*n^4 + 366556672*n^5 + 216141248*n^6 + 72209664*n^7 + 
     12849152*n^8 + 945152*n^9)*S[2, 1, -1, n])/(5*(1 + n)*(2 + n)*(-1 + 2*n)*
    (1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
  S[1, n]*((-64*(-1)^n*(-1542718548000*(-1)^n - 6808910446800*(-1)^n*n + 
       23379567853824*(-1)^n*n^2 + 237834159346296*(-1)^n*n^3 + 
       642679952702703*(-1)^n*n^4 + 366008195823606*(-1)^n*n^5 - 
       2045844476497488*(-1)^n*n^6 - 5904356324719704*(-1)^n*n^7 - 
       6943505647527529*(-1)^n*n^8 - 2032838002386718*(-1)^n*n^9 + 
       5246558853016122*(-1)^n*n^10 + 7977064202878840*(-1)^n*n^11 + 
       4486324722051568*(-1)^n*n^12 - 494551620363840*(-1)^n*n^13 - 
       2576657254011808*(-1)^n*n^14 - 1820881182525952*(-1)^n*n^15 - 
       485482503753216*(-1)^n*n^16 + 156391797568000*(-1)^n*n^17 + 
       207238143596032*(-1)^n*n^18 + 99614448998400*(-1)^n*n^19 + 
       29378471849984*(-1)^n*n^20 + 5721093373952*(-1)^n*n^21 + 
       723083501568*(-1)^n*n^22 + 54096363520*(-1)^n*n^23 + 
       1826160640*(-1)^n*n^24))/(135*(-1 + n)^3*n^2*(1 + n)^3*(2 + n)^3*
      (3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^4*(3 + 2*n)^3*(5 + 2*n)^3*
      (7 + 2*n)^2) + (16*(-36456852600000 - 644603998130190000*n + 
       13489372530926434800*n^2 + 133881995932296832980*n^3 + 
       26496607819620721464*n^4 - 3279080904516385229142*n^5 - 
       12415157146803612598362*n^6 - 3543753659152403435265*n^7 + 
       89931911275142691571872*n^8 + 251976145231148647535703*n^9 + 
       155281001421450924371931*n^10 - 644505720028291628504620*n^11 - 
       1801424781215912854440505*n^12 - 1737867412330670386914124*n^13 + 
       808400464255737482972071*n^14 + 4494454079767501091869983*n^15 + 
       5831229189211670200057598*n^16 + 2871047484806500833901699*n^17 - 
       2262001256415850129140047*n^18 - 5444628352559854676318846*n^19 - 
       4724561708068140805450009*n^20 - 1675380830706977411520240*n^21 + 
       922345205061471049348615*n^22 + 1730201299281710700909600*n^23 + 
       1231561686436837185304236*n^24 + 471933417619149633149952*n^25 + 
       26425664124580769767872*n^26 - 91399414310385665356800*n^27 - 
       66174810603492291831552*n^28 - 25700891890041223774208*n^29 - 
       5501309414302021807616*n^30 + 59293446750405836800*n^31 + 
       551440270169865758720*n^32 + 242150742890942889984*n^33 + 
       64919840141187334144*n^34 + 12349630424993103872*n^35 + 
       1717552283690074112*n^36 + 172451483406565376*n^37 + 
       11914117935726592*n^38 + 508921481527296*n^39 + 10158848344064*n^40))/
     (1215*(-3 + n)*(-2 + n)*(-1 + n)^3*n^4*(1 + n)^5*(2 + n)^5*(3 + n)^4*
      (4 + n)*(-1 + 2*n)^3*(1 + 2*n)^4*(3 + 2*n)^4*(5 + 2*n)^4*(7 + 2*n)^3) - 
    (32*(-1)^n*(88395 + 282458*n + 317736*n^2 + 148432*n^3 + 24576*n^4)*
      S[-3, 1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (64*(-1)^n*(190575 + 228861*n - 120048*n^2 + 11013255*n^3 + 
       52452326*n^4 + 104681250*n^5 + 116796628*n^6 + 80252496*n^7 + 
       35089152*n^8 + 9702432*n^9 + 1619008*n^10 + 145152*n^11 + 5120*n^12)*
      S[-2, 1, n])/(9*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (1952*(-1)^n*(13 + 24*n + 8*n^2)*S[-2, 2, n])/(3*(1 + n)*(2 + n)*
      (1 + 2*n)*(5 + 2*n)) + (128*(-1)^n*(-169050 - 1795332*n - 5437915*n^2 - 
       2959974*n^3 + 16178165*n^4 + 40819116*n^5 + 46727156*n^6 + 
       31672128*n^7 + 13605904*n^8 + 3741120*n^9 + 637888*n^10 + 61440*n^11 + 
       2560*n^12)*S[-1, 1, n])/(15*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*
      (1 + 2*n)^2*(3 + 2*n)*(5 + 2*n)^2*(7 + 2*n)) + 
    S[2, n]*((256*(10713 + 34462*n + 39096*n^2 + 18416*n^3 + 3072*n^4))/
       (3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
      (65536*(-1)^n*(7 + 12*n + 4*n^2)*S[-1, 1, n])/((1 + 2*n)*(3 + 2*n)*
        (5 + 2*n))) + (256*(-1)^n*(-5447827 - 24489208*n - 22482512*n^2 + 
       58991704*n^3 + 167674944*n^4 + 183101216*n^5 + 107997184*n^6 + 
       36089472*n^7 + 6423296*n^8 + 472576*n^9)*S[2, -1, n])/
     (5*(1 + n)*(2 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*
      (7 + 2*n)) + (65536*(-1)^n*(7 + 12*n + 4*n^2)*S[3, -1, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + (3904*(-1)^n*(13 + 24*n + 8*n^2)*
      S[-2, 1, 1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
    (65536*(-1)^n*(7 + 12*n + 4*n^2)*S[1, 2, -1, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - (65536*(-1)^n*(7 + 12*n + 4*n^2)*
      S[2, 1, -1, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n))) - 
  (98304*(-1)^n*(7 + 12*n + 4*n^2)*S[2, 2, -1, n])/
   ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (131072*(-1)^n*(7 + 12*n + 4*n^2)*S[3, -1, 1, n])/
   (3*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
  (64*(-1)^n*(60877 + 203254*n + 241176*n^2 + 118448*n^3 + 20480*n^4)*
    S[-2, 1, 1, 1, n])/(5*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (2048*(-1)^n*(-913619 - 2754910*n + 710708*n^2 + 9941576*n^3 + 
     12531440*n^4 + 6736224*n^5 + 1680832*n^6 + 159104*n^7)*
    S[-1, 1, 1, 1, n])/(5*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*
    (7 + 2*n)) + CS[{{2, 1, 1}}, n]*
   ((64*(-1)^n*(238437675000*(-1)^n + 486097525620*(-1)^n*n + 
       10592051284224*(-1)^n*n^2 + 135262995909822*(-1)^n*n^3 + 
       581421766247859*(-1)^n*n^4 + 889951940557392*(-1)^n*n^5 - 
       944814918811194*(-1)^n*n^6 - 5681613680110152*(-1)^n*n^7 - 
       7382929702254251*(-1)^n*n^8 + 2527401455939706*(-1)^n*n^9 + 
       19884628076733434*(-1)^n*n^10 + 25975947786166412*(-1)^n*n^11 + 
       10826601577772064*(-1)^n*n^12 - 11480621041946816*(-1)^n*n^13 - 
       20612316564605024*(-1)^n*n^14 - 13598917522681152*(-1)^n*n^15 - 
       2386997355721216*(-1)^n*n^16 + 3461880287415296*(-1)^n*n^17 + 
       3673785173724672*(-1)^n*n^18 + 1975329543463936*(-1)^n*n^19 + 
       702413824221184*(-1)^n*n^20 + 174446896791552*(-1)^n*n^21 + 
       30185903218688*(-1)^n*n^22 + 3488628752384*(-1)^n*n^23 + 
       242908200960*(-1)^n*n^24 + 7723417600*(-1)^n*n^25))/
     (135*(-1 + n)^3*n^3*(1 + n)^3*(2 + n)^3*(3 + n)^2*(-1 + 2*n)^2*
      (1 + 2*n)^4*(3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) - 
    (64*(3819360762000 - 36865940650560*n - 179579248066872*n^2 + 
       1440916002402804*n^3 + 9007743319517601*n^4 + 8929165378106073*n^5 - 
       46029025285174728*n^6 - 143178557820449778*n^7 - 
       95375760397155267*n^8 + 241229017732712545*n^9 + 
       581506507559308594*n^10 + 433420684431864284*n^11 - 
       176586867675014144*n^12 - 633009507947416408*n^13 - 
       517657458189841376*n^14 - 75936221493097024*n^15 + 
       215626355583155584*n^16 + 209684539443540992*n^17 + 
       79036496482329856*n^18 - 6271959129900544*n^19 - 
       21340619569212416*n^20 - 10301667039631360*n^21 - 
       1985467783528448*n^22 + 253249180467200*n^23 + 260553957376000*n^24 + 
       74506924064768*n^25 + 11588918247424*n^26 + 990306500608*n^27 + 
       36672110592*n^28))/(135*(-3 + n)*(-2 + n)*(-1 + n)^3*n^3*(1 + n)^3*
      (2 + n)^3*(3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^4*(3 + 2*n)^3*(5 + 2*n)^3*
      (7 + 2*n)^2) - (128*(-1)^n*(5413 + 18630*n + 22872*n^2 + 11568*n^3 + 
       2048*n^4)*CS[{{1, 0, -3}, {2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n)) + (128*(-1)^n*(-3817800 - 362169747*n - 
       2208260853*n^2 - 4610126334*n^3 - 280835546*n^4 + 16683012276*n^5 + 
       36547718720*n^6 + 41922368832*n^7 + 30314433696*n^8 + 
       14508826176*n^9 + 4599792128*n^10 + 930266112*n^11 + 108743680*n^12 + 
       5591040*n^13)*CS[{{1, 0, -2}, {2, 1, 1}}, n])/
     (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) + (256*(-1)^n*(7423 + 22738*n + 24168*n^2 + 
       10640*n^3 + 1664*n^4)*CS[{{1, 0, -2}, {2, 1, 2}}, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (64*(-1)^n*(-13502538000 + 400869396900*n + 62575891868952*n^2 + 
       551519930640861*n^3 + 1862981200965927*n^4 + 1849020537844275*n^5 - 
       6144523896724029*n^6 - 24246746537328420*n^7 - 33564857786110154*n^8 - 
       1362581668391736*n^9 + 78315679688537600*n^10 + 
       162301645274390304*n^11 + 195857634447837792*n^12 + 
       165986962537718784*n^13 + 104809233991447552*n^14 + 
       50465494988427264*n^15 + 18648109209944576*n^16 + 
       5260713591883776*n^17 + 1114232073781248*n^18 + 171636404330496*n^19 + 
       18159103320064*n^20 + 1180126150656*n^21 + 35516383232*n^22)*
      CS[{{1, 0, -1}, {2, 1, 1}}, n])/(945*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*
      (-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) - 
    (256*(-1)^n*(-1143450 - 113969133*n - 655571322*n^2 - 1184346986*n^3 + 
       589008431*n^4 + 5981771454*n^5 + 11518425820*n^6 + 12331110968*n^7 + 
       8465847024*n^8 + 3879521504*n^9 + 1184214592*n^10 + 231600768*n^11 + 
       26278400*n^12 + 1315840*n^13)*CS[{{1, 0, -1}, {2, 1, 2}}, n])/
     (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) - (2560*(-1)^n*(643 + 1930*n + 1992*n^2 + 
       848*n^3 + 128*n^4)*CS[{{1, 0, -1}, {2, 1, 3}}, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (1024*(-1)^n*(7989 + 23846*n + 24408*n^2 + 10288*n^3 + 1536*n^4)*
      CS[{{1, 0, 1}, {2, 1, -2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + (1024*(-1)^n*(5571 + 17770*n + 19944*n^2 + 9296*n^3 + 
       1536*n^4)*CS[{{1, 0, 2}, {2, 1, -1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n)) + (4096*(-1)^n*(2085 + 6182*n + 6264*n^2 + 
       2608*n^3 + 384*n^4)*CS[{{2, 1, -2}, {1, 0, 1}}, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (2048*(-1)^n*(1013 + 3174*n + 3480*n^2 + 1584*n^3 + 256*n^4)*
      CS[{{2, 1, -2}, {2, 1, 1}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + (512*(-1)^n*(-80850 - 17000592*n - 94728581*n^2 - 
       162614254*n^3 + 64929695*n^4 + 657323728*n^5 + 1126663860*n^6 + 
       1039831488*n^7 + 593809136*n^8 + 215906560*n^9 + 48747712*n^10 + 
       6236672*n^11 + 345600*n^12)*CS[{{2, 1, -1}, {1, 0, 1}}, n])/
     (3*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)*
      (5 + 2*n)^2*(7 + 2*n)) + (2048*(-1)^n*(13 + 24*n + 8*n^2)*
      CS[{{2, 1, -1}, {1, 0, 2}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    (32768*(-1)^n*(207 + 638*n + 684*n^2 + 304*n^3 + 48*n^4)*
      CS[{{2, 1, -1}, {2, 1, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) - (65536*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{2, 1, 1}, {1, 0, -2}}, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (4096*(-1)^n*(1157625 + 135040815*n + 693662823*n^2 - 568129627*n^3 - 
       10952802072*n^4 - 29699616299*n^5 - 31897709130*n^6 + 4512053488*n^7 + 
       55996804056*n^8 + 77000673600*n^9 + 58525764768*n^10 + 
       28360942592*n^11 + 8979793536*n^12 + 1804123904*n^13 + 
       209117184*n^14 + 10657792*n^15)*CS[{{2, 1, 1}, {1, 0, -1}}, n])/
     (315*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)^2*(1 + 2*n)^3*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) + 
    ((131072*(-1)^(2*n)*(1 + n)*(7 + 12*n + 4*n^2))/((-1 + n)*n*(1 + 2*n)^2*
        (3 + 2*n)*(5 + 2*n)) - (512*(-43384950 + 507906558*n + 
         3585237039*n^2 + 5715133529*n^3 - 5608880597*n^4 - 29213057253*n^5 - 
         38312692626*n^6 - 17792734748*n^7 + 11420202824*n^8 + 
         23654087920*n^9 + 18078235232*n^10 + 8274769344*n^11 + 
         2431920768*n^12 + 450122240*n^13 + 47764480*n^14 + 2211840*n^15))/
       (45*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
        (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)))*CS[{{2, 1, 1}, {1, 0, 1}}, n] + 
    (65536*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}, {1, 0, 2}}, n])/
     ((-1 + n)*n*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (32768*(-1)^n*(207 + 638*n + 684*n^2 + 304*n^3 + 48*n^4)*
      CS[{{2, 1, 1}, {2, 1, -2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + (1024*(-1)^n*(-10650150 - 1938898836*n - 10923789303*n^2 - 
       20594875796*n^3 + 2702828697*n^4 + 79742890014*n^5 + 
       162377094300*n^6 + 178749092456*n^7 + 125465956560*n^8 + 
       58671761888*n^9 + 18256392768*n^10 + 3636067200*n^11 + 
       419685888*n^12 + 21351424*n^13)*CS[{{2, 1, 1}, {2, 1, -1}}, n])/
     (315*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) + (3072*(-1)^n*(13 + 24*n + 8*n^2)*
      CS[{{2, 1, 2}, {1, 0, -1}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
    (16384*(207 + 638*n + 684*n^2 + 304*n^3 + 48*n^4)*
      CS[{{2, 1, 2}, {1, 0, 1}}, n])/(3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n)) + (1024*(1013 + 3174*n + 3480*n^2 + 1584*n^3 + 
       256*n^4)*CS[{{2, 1, 2}, {2, 1, 1}}, n])/((-1 + n)*n*(1 + n)*(2 + n)*
      (1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (8192*(-1)^n*(297 + 982*n + 1152*n^2 + 560*n^3 + 96*n^4)*
      CS[{{1, 0, -2}, {1, 0, 1}, {2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n)) + (8192*(-1)^n*(297 + 982*n + 1152*n^2 + 560*n^3 + 
       96*n^4)*CS[{{1, 0, -2}, {2, 1, 1}, {1, 0, 1}}, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
    (512*(-1)^n*(1675 + 5466*n + 6312*n^2 + 3024*n^3 + 512*n^4)*
      CS[{{1, 0, -2}, {2, 1, 1}, {2, 1, 1}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n)) - (256*(-1)^n*(-3241350 - 815286024*n - 
       5081478561*n^2 - 10713871088*n^3 - 1323829197*n^4 + 35858138022*n^5 + 
       78828949380*n^6 + 89857805864*n^7 + 64465836912*n^8 + 
       30609833312*n^9 + 9631613376*n^10 + 1934385024*n^11 + 224678400*n^12 + 
       11484160*n^13)*CS[{{1, 0, -1}, {1, 0, 1}, {2, 1, 1}}, n])/
     (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) - (512*(-1)^n*(6975 + 21298*n + 22536*n^2 + 
       9872*n^3 + 1536*n^4)*CS[{{1, 0, -1}, {1, 0, 1}, {2, 1, 2}}, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (512*(-1)^n*(5337 + 17182*n + 19512*n^2 + 9200*n^3 + 1536*n^4)*
      CS[{{1, 0, -1}, {1, 0, 2}, {2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n)) - (512*(-1)^n*(-1521450 - 406333368*n - 
       2537138727*n^2 - 5358236336*n^3 - 685592379*n^4 + 17875795434*n^5 + 
       39350017020*n^6 + 44878983128*n^7 + 32206521744*n^8 + 
       15295120544*n^9 + 4813250112*n^10 + 966738048*n^11 + 112289280*n^12 + 
       5739520*n^13)*CS[{{1, 0, -1}, {2, 1, 1}, {1, 0, 1}}, n])/
     (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*
      (5 + 2*n)^2*(7 + 2*n)) + (65536*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{1, 0, -1}, {2, 1, 1}, {1, 0, 2}}, n])/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + (512*(-1)^n*(-1521450 - 609546168*n - 3837700647*n^2 - 
       8189691056*n^3 - 1372990779*n^4 + 26369883114*n^5 + 58709492220*n^6 + 
       67247827928*n^7 + 48388066704*n^8 + 23026422944*n^9 + 
       7258439232*n^10 + 1459978368*n^11 + 169797120*n^12 + 8688640*n^13)*
      CS[{{1, 0, -1}, {2, 1, 1}, {2, 1, 1}}, n])/(45*n*(1 + n)^2*(2 + n)^2*
      (3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    (16384*(-1)^n*(207 + 638*n + 684*n^2 + 304*n^3 + 48*n^4)*
      CS[{{1, 0, -1}, {2, 1, 1}, {2, 1, 2}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n)) - (16384*(-1)^n*(207 + 638*n + 684*n^2 + 304*n^3 + 
       48*n^4)*CS[{{1, 0, -1}, {2, 1, 2}, {1, 0, 1}}, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (1024*(-1)^n*(1013 + 3174*n + 3480*n^2 + 1584*n^3 + 256*n^4)*
      CS[{{1, 0, -1}, {2, 1, 2}, {2, 1, 1}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n)) - (768*(-1)^n*(13 + 24*n + 8*n^2)*
      CS[{{1, 0, 1}, {1, 0, -2}, {2, 1, 1}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n)) - (256*(-1)^n*(-66150 - 828996*n - 1847705*n^2 + 
       2098998*n^3 + 14385855*n^4 + 25925148*n^5 + 25688348*n^6 + 
       16154304*n^7 + 6828272*n^8 + 1978560*n^9 + 385344*n^10 + 46080*n^11 + 
       2560*n^12)*CS[{{1, 0, 1}, {1, 0, -1}, {2, 1, 1}}, n])/
     (45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)*
      (5 + 2*n)^2*(7 + 2*n)) - (1536*(-1)^n*(13 + 24*n + 8*n^2)*
      CS[{{1, 0, 1}, {1, 0, -1}, {2, 1, 2}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n)) - (262144*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{1, 0, 1}, {1, 0, 1}, {2, 1, -1}}, n])/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) - (131072*(7 + 12*n + 4*n^2)*
      CS[{{1, 0, 1}, {1, 0, 1}, {2, 1, 1}}, n])/((-1 + n)*n*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n)) - (262144*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{1, 0, 1}, {2, 1, -1}, {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) - (131072*(7 + 12*n + 4*n^2)*
      CS[{{1, 0, 1}, {2, 1, 1}, {1, 0, 1}}, n])/((-1 + n)*n*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n)) + (131072*(7 + 12*n + 4*n^2)*
      CS[{{1, 0, 1}, {2, 1, 1}, {2, 1, 1}}, n])/((-1 + n)*n*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n)) - (512*(-1)^n*(13 + 24*n + 8*n^2)*
      CS[{{1, 0, 2}, {1, 0, -1}, {2, 1, 1}}, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
      (5 + 2*n)) - (524288*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{2, 1, -1}, {2, 1, 1}, {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + (131072*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{2, 1, 1}, {1, 0, -1}, {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) - (131072*(7 + 12*n + 4*n^2)*
      CS[{{2, 1, 1}, {1, 0, 1}, {1, 0, 1}}, n])/((-1 + n)*n*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n)) + (131072*(7 + 12*n + 4*n^2)*
      CS[{{2, 1, 1}, {1, 0, 1}, {2, 1, 1}}, n])/((-1 + n)*n*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n)) - (262144*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{2, 1, 1}, {2, 1, -1}, {2, 1, 1}}, n])/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + (131072*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{2, 1, 1}, {2, 1, 1}, {1, 0, -1}}, n])/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + (131072*(7 + 12*n + 4*n^2)*
      CS[{{2, 1, 1}, {2, 1, 1}, {1, 0, 1}}, n])/((-1 + n)*n*(1 + 2*n)*
      (3 + 2*n)*(5 + 2*n)) - (262144*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{2, 1, 1}, {2, 1, 1}, {2, 1, -1}}, n])/((1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) - (131072*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{1, 0, -1}, {1, 0, 1}, {1, 0, 1}, {2, 1, 1}}, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - (131072*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{1, 0, -1}, {1, 0, 1}, {2, 1, 1}, {1, 0, 1}}, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + (131072*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{1, 0, -1}, {1, 0, 1}, {2, 1, 1}, {2, 1, 1}}, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - (131072*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{1, 0, -1}, {2, 1, 1}, {1, 0, 1}, {1, 0, 1}}, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + (131072*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{1, 0, -1}, {2, 1, 1}, {1, 0, 1}, {2, 1, 1}}, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + (131072*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{1, 0, -1}, {2, 1, 1}, {2, 1, 1}, {1, 0, 1}}, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - (131072*(-1)^n*(7 + 12*n + 4*n^2)*
      CS[{{1, 0, -1}, {2, 1, 1}, {2, 1, 1}, {2, 1, 1}}, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (64*(-1)^n*(11259 + 35834*n + 40104*n^2 + 18640*n^3 + 3072*n^4)*S[-4, n])/
     (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (131072*(-1)^n*(7 + 12*n + 4*n^2)*CS[{{2, 1, 1}, {2, 1, 1}, {2, 1, 1}}, 
       n]*S[-1, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    CS[{{2, 1, 1}, {2, 1, 2}}, n]*
     ((16384*(207 + 638*n + 684*n^2 + 304*n^3 + 48*n^4))/
       (3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
      (7168*(-1)^n*(13 + 24*n + 8*n^2)*S[-1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
        (5 + 2*n))) + CS[{{1, 0, 2}, {2, 1, 1}}, n]*
     ((256*(10713 + 34462*n + 39096*n^2 + 18416*n^3 + 3072*n^4))/
       (3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
      (512*(-1)^n*(13 + 24*n + 8*n^2)*S[-1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
        (5 + 2*n))) + CS[{{1, 0, 1}, {2, 1, 2}}, n]*
     ((-512*(7209 + 21886*n + 22968*n^2 + 9968*n^3 + 1536*n^4))/
       (3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
      (1536*(-1)^n*(13 + 24*n + 8*n^2)*S[-1, n])/((1 + n)*(2 + n)*(1 + 2*n)*
        (5 + 2*n))) + CS[{{2, 1, 3}}, n]*
     ((-2560*(643 + 1930*n + 1992*n^2 + 848*n^3 + 128*n^4))/
       (3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
      (2048*(-1)^n*(1179 + 3434*n + 3384*n^2 + 1360*n^3 + 192*n^4)*S[-1, n])/
       (3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + 
    CS[{{1, 0, 1}, {2, 1, 1}}, n]*
     ((131072*(-1)^(2*n)*(1 + n)*(7 + 12*n + 4*n^2))/((-1 + n)*n*(1 + 2*n)^2*
        (3 + 2*n)*(5 + 2*n)) - (512*(-14241150 + 170770086*n + 
         1197942243*n^2 + 1903505533*n^3 - 1883341089*n^4 - 9757705361*n^5 - 
         12779928842*n^6 - 5922910676*n^7 + 3821393048*n^8 + 7895369360*n^9 + 
         6030808224*n^10 + 2759643968*n^11 + 810909056*n^12 + 
         150072320*n^13 + 15923200*n^14 + 737280*n^15))/
       (15*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
        (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
      (256*(-1)^n*(-66150 - 828996*n - 1847705*n^2 + 2098998*n^3 + 
         14385855*n^4 + 25925148*n^5 + 25688348*n^6 + 16154304*n^7 + 
         6828272*n^8 + 1978560*n^9 + 385344*n^10 + 46080*n^11 + 2560*n^12)*
        S[-1, n])/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
        (3 + 2*n)*(5 + 2*n)^2*(7 + 2*n))) + 
    ((65536*(-1)^(2*n)*(7 + 12*n + 4*n^2))/((-1 + n)*(1 + 2*n)^2*(3 + 2*n)*
        (5 + 2*n)) + (64*(-159213600 + 1672585479*n + 11933871777*n^2 + 
         18768677222*n^3 - 18524801921*n^4 - 94850973339*n^5 - 
         126134350158*n^6 - 65333952404*n^7 + 27801693272*n^8 + 
         74230713040*n^9 + 62763550496*n^10 + 31498577472*n^11 + 
         10123315584*n^12 + 2042032640*n^13 + 235279360*n^14 + 
         11796480*n^15))/(45*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2*(3 + n)*
        (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)))*
     S[1, n]^2 + (65536*(7 + 12*n + 4*n^2)*S[1, n]^3)/
     (3*(-1 + n)*n*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    CS[{{1, 0, 1}, {2, 1, -1}}, n]*
     ((2048*(-1)^n*(-540225 - 44820699*n - 266888181*n^2 - 540644773*n^3 - 
         2079932*n^4 + 1981364527*n^5 + 4216986740*n^6 + 4744936044*n^7 + 
         3377568672*n^8 + 1594929712*n^9 + 499774016*n^10 + 100049984*n^11 + 
         11591680*n^12 + 591360*n^13))/(15*n*(1 + n)^2*(2 + n)^2*(3 + n)*
        (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
      (262144*(-1)^n*(7 + 12*n + 4*n^2)*S[1, n])/((1 + 2*n)*(3 + 2*n)*
        (5 + 2*n))) + CS[{{2, 1, -1}, {2, 1, 1}}, n]*
     ((4096*(-1)^n*(-5325075 - 286113303*n - 1363370778*n^2 - 
         1933651177*n^3 + 2407321431*n^4 + 13246752513*n^5 + 
         23368297920*n^6 + 24078170068*n^7 + 16200343152*n^8 + 
         7343035024*n^9 + 2229211008*n^10 + 435140544*n^11 + 49400832*n^12 + 
         2479616*n^13))/(315*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*
        (1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
      (262144*(-1)^n*(7 + 12*n + 4*n^2)*S[1, n])/((1 + 2*n)*(3 + 2*n)*
        (5 + 2*n))) + S[-3, n]*
     ((-32*(-1)^n*(-6676425 - 1239788517*n - 7472949483*n^2 - 
         14830437764*n^3 + 1214304614*n^4 + 57062968216*n^5 + 
         117679575880*n^6 + 129665808832*n^7 + 90621078816*n^8 + 
         42067661696*n^9 + 12971202688*n^10 + 2557509632*n^11 + 
         292106240*n^12 + 14704640*n^13))/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*
        (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
      (1472*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*
        (5 + 2*n))) + CS[{{2, 1, 1}, {2, 1, 1}}, n]*
     ((131072*(-1)^n*(7 + 12*n + 4*n^2)*(-45*(-1)^n - 112*n - 45*(-1)^n*n - 
         112*n^2 + 224*n^3))/(45*(-1 + n)*n*(1 + 2*n)^2*(3 + 2*n)*
        (5 + 2*n)) + (32768*(-834582 - 1326614*n + 3606999*n^2 + 
         7537295*n^3 + 3128343*n^4 - 594893*n^5 - 1501578*n^6 - 515484*n^7 + 
         145080*n^8 + 48128*n^9))/(315*(-3 + n)*(-2 + n)*(-1 + n)*n*(1 + n)*
        (2 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)*(5 + 2*n)) - 
      (512*(-1)^n*(1909 + 6054*n + 6744*n^2 + 3120*n^3 + 512*n^4)*S[-2, n])/
       ((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - 
      (512*(-1)^n*(-10650150 - 2258403336*n - 12993953553*n^2 - 
         25192279376*n^3 + 1366939107*n^4 + 93190081254*n^5 + 
         193822273380*n^6 + 215648222696*n^7 + 152500385520*n^8 + 
         71734433888*n^9 + 22429821888*n^10 + 4485690240*n^11 + 
         519571968*n^12 + 26512384*n^13)*S[-1, n])/(315*n*(1 + n)^2*(2 + n)^2*
        (3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
      (32768*(56 + 157*n + 161*n^2 + 118*n^3 + 52*n^4 + 8*n^5)*S[1, n])/
       ((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + 
    S[-2, n]*((4*(-1)^n*(-151778529000 - 8201258610300*n - 
         156518039007414*n^2 - 1008173574219168*n^3 + 1530719941593651*n^4 + 
         34799551599574347*n^5 + 141073603098693528*n^6 + 
         273748133623168560*n^7 + 223563020472783497*n^8 - 
         161547664129705487*n^9 - 650749678830875726*n^10 - 
         779159546974656424*n^11 - 401031440249236896*n^12 + 
         138768614555422896*n^13 + 435661425293882336*n^14 + 
         413046826699131136*n^15 + 247641070480982272*n^16 + 
         105272949461808896*n^17 + 32745082889055744*n^18 + 
         7452031101573120*n^19 + 1212579144728576*n^20 + 
         133921333301248*n^21 + 9007653855232*n^22 + 278778085376*n^23))/
       (945*(-1 + n)*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*(-1 + 2*n)^2*
        (1 + 2*n)^3*(3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) - 
      (64*(-1)^n*(-75600 - 12840687*n - 73513017*n^2 - 137156910*n^3 + 
         7732046*n^4 + 432276732*n^5 + 791642464*n^6 + 752472864*n^7 + 
         438408480*n^8 + 162011328*n^9 + 37098496*n^10 + 4806144*n^11 + 
         269312*n^12)*S[1, n])/(9*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*
        (1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
      (192*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n]^2)/((1 + n)*(2 + n)*(1 + 2*n)*
        (5 + 2*n)) + (65536*(-1)^n*(7 + 12*n + 4*n^2)*S[2, n])/
       ((1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + (64*(13 + 24*n + 8*n^2)*S[3, n])/
     (3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    S[-1, n]*((-8*(-1)^n*(394751699370000 + 4567979307578400*n - 
         358728685717175550*n^2 - 3838725413822561976*n^3 - 
         15007599461033058264*n^4 - 17401928322486029403*n^5 + 
         58703753372164633251*n^6 + 241897131943011616233*n^7 + 
         262955640197602289293*n^8 - 322983082610067823213*n^9 - 
         1185618644682172994001*n^10 - 762412352447482512237*n^11 + 
         1874112090079242989411*n^12 + 4672239986347763455540*n^13 + 
         4074393474981964300116*n^14 - 459159015412458247776*n^15 - 
         5176342315514651224128*n^16 - 6185036290638948562176*n^17 - 
         3451779698633357551872*n^18 + 79318049172479463936*n^19 + 
         1994961498782595770880*n^20 + 2067559438577632548864*n^21 + 
         1315144053660008060928*n^22 + 606686071289270304768*n^23 + 
         213269037625599442944*n^24 + 58009536362245521408*n^25 + 
         12185523336996454400*n^26 + 1946289365881913344*n^27 + 
         229006945465073664*n^28 + 18741384719892480*n^29 + 
         953586401148928*n^30 + 22729937911808*n^31))/
       (945*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^4*(3 + n)^2*(-1 + 2*n)^3*
        (1 + 2*n)^4*(3 + 2*n)^4*(5 + 2*n)^4*(7 + 2*n)^3) - 
      (256*(-1)^n*(154350 + 28589736*n + 158232079*n^2 + 146299554*n^3 - 
         804970057*n^4 - 2307268752*n^5 - 1526701000*n^6 + 2740992288*n^7 + 
         6756378336*n^8 + 6800266368*n^9 + 4006736896*n^10 + 
         1475036160*n^11 + 334582528*n^12 + 42854400*n^13 + 2373632*n^14)*
        S[1, n])/(9*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)^2*(1 + 2*n)^3*
        (3 + 2*n)*(5 + 2*n)^2*(7 + 2*n)) + 
      (128*(-1)^n*(-4148550 - 7495821*n + 98269092*n^2 + 479456237*n^3 + 
         894422374*n^4 + 620487336*n^5 - 406662468*n^6 - 1112242544*n^7 - 
         836883088*n^8 - 197104640*n^9 + 108268736*n^10 + 97047552*n^11 + 
         31636224*n^12 + 4997120*n^13 + 317440*n^14)*S[2, n])/
       (45*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
        (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
      (131072*(-1)^n*(7 + 12*n + 4*n^2)*S[3, n])/(3*(1 + 2*n)*(3 + 2*n)*
        (5 + 2*n))) - (64*(-1)^n*(31051 + 98138*n + 108840*n^2 + 50128*n^3 + 
       8192*n^4)*S[-3, 1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) - (128*(-1)^n*(-3995775 - 383798241*n - 2338140894*n^2 - 
       4875067267*n^3 - 345469108*n^4 + 17314319658*n^5 + 37807613140*n^6 + 
       43152011296*n^7 + 31036450848*n^8 + 14774074528*n^9 + 
       4659029824*n^10 + 937422336*n^11 + 109045760*n^12 + 5580800*n^13)*
      S[-2, 1, n])/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*(1 + 2*n)^2*
      (3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (64*(-1)^n*(23883 + 75098*n + 82728*n^2 + 37840*n^3 + 6144*n^4)*
      S[-2, 2, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (64*(-1)^n*(-1928934000 + 11258408700*n + 3309543479016*n^2 + 
       30223284537915*n^3 + 129198866503305*n^4 + 339259711508997*n^5 + 
       630665706813621*n^6 + 984813920151492*n^7 + 1587619890594946*n^8 + 
       2710260443061672*n^9 + 4175708655465440*n^10 + 5186471418997152*n^11 + 
       5019876843382176*n^12 + 3774642253851648*n^13 + 
       2211865173938176*n^14 + 1011070335141888*n^15 + 359147188909568*n^16 + 
       98105058797568*n^17 + 20209465024512*n^18 + 3036255264768*n^19 + 
       313887416320*n^20 + 19957678080*n^21 + 588185600*n^22)*S[-1, 1, n])/
     (135*n^2*(1 + n)^3*(2 + n)^3*(3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^3*
      (3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) + 
    S[2, n]*((128*(-1)^(2*n)*(3 + 4*n)*(13 + 24*n + 8*n^2))/
       ((-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)^2*(5 + 2*n)) - 
      (32*(-154350 + 316030419*n + 2117903259*n^2 + 4880862972*n^3 + 
         1651822682*n^4 - 14095149816*n^5 - 33060660296*n^6 - 
         37396346400*n^7 - 25159773216*n^8 - 10264732416*n^9 - 
         2268072320*n^10 - 101617152*n^11 + 73969664*n^12 + 17123328*n^13 + 
         1216512*n^14))/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2*(3 + n)*
        (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
      (65536*(-1)^n*(7 + 12*n + 4*n^2)*S[-1, 1, n])/((1 + 2*n)*(3 + 2*n)*
        (5 + 2*n))) + CS[{{2, 1, 2}}, n]*
     ((-512*(-1)^n*(-13455*(-1)^n - 200704*n + 153210*(-1)^n*n - 845824*n^2 + 
         558240*(-1)^n*n^2 - 974848*n^3 + 629520*(-1)^n*n^3 + 215040*n^4 + 
         287040*(-1)^n*n^4 + 1060864*n^5 + 46080*(-1)^n*n^5 + 630784*n^6 + 
         114688*n^7))/(45*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)^2*(3 + 2*n)*
        (5 + 2*n)) - (256*(-2805289200 + 23119607196*n + 127320347448*n^2 + 
         67226061831*n^3 - 416141557914*n^4 - 758323123026*n^5 - 
         443604157532*n^6 + 108225752659*n^7 + 449377623326*n^8 + 
         467240363076*n^9 + 210984628104*n^10 - 34897674640*n^11 - 
         81694888096*n^12 - 30316988992*n^13 - 75274880*n^14 + 
         2701263360*n^15 + 679117824*n^16 + 54317056*n^17))/
       (315*(-3 + n)*(-2 + n)*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2*(3 + n)*
        (-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
      (3072*(-1)^n*(13 + 24*n + 8*n^2)*CS[{{1, 0, -1}, {2, 1, 1}}, n])/
       ((1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) - 
      (1024*(-1)^n*(1013 + 3174*n + 3480*n^2 + 1584*n^3 + 256*n^4)*
        CS[{{2, 1, 1}, {1, 0, -1}}, n])/((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
        (5 + 2*n)) + (256*(-1)^n*(6439 + 19794*n + 21144*n^2 + 9360*n^3 + 
         1472*n^4)*S[-2, n])/((1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
        (5 + 2*n)) + (512*(16290 + 60569*n + 89781*n^2 + 92174*n^3 + 
         83184*n^4 + 52172*n^5 + 17376*n^6 + 2256*n^7)*S[1, n])/
       (3*(-1 + n)*n*(1 + n)^2*(2 + n)^2*(1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
      S[-1, n]*((128*(-1)^n*(-22050 - 8546169807*n - 44324662317*n^2 - 
           72317518360*n^3 + 35010327828*n^4 + 320615421348*n^5 + 
           581723620992*n^6 + 592065004048*n^7 + 388525383552*n^8 + 
           170793852736*n^9 + 50138860800*n^10 + 9448695552*n^11 + 
           1034695680*n^12 + 50075648*n^13))/(315*n*(1 + n)^2*(2 + n)^2*
          (3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
        (5120*(-1)^n*(13 + 24*n + 8*n^2)*S[1, n])/(3*(1 + n)*(2 + n)*
          (1 + 2*n)*(5 + 2*n))) - (65536*(-1)^n*(7 + 12*n + 4*n^2)*
        S[-1, 1, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n))) + 
    (256*(-1)^n*(-1521450 - 203120568*n - 1236576807*n^2 - 2526781616*n^3 + 
       1806021*n^4 + 9381707754*n^5 + 19990541820*n^6 + 22510138328*n^7 + 
       16024976784*n^8 + 7563818144*n^9 + 2368060992*n^10 + 473497728*n^11 + 
       54781440*n^12 + 2790400*n^13)*S[2, -1, n])/(45*n*(1 + n)^2*(2 + n)^2*
      (3 + n)*(-1 + 2*n)*(1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
    S[1, n]*((128*(-1)^(2*n)*(3042900 + 23108526*n + 2043347661*n^2 + 
         10334499942*n^3 + 13627725725*n^4 - 20980161428*n^5 - 
         86093311170*n^6 - 104775130572*n^7 - 39820030760*n^8 + 
         39717474704*n^9 + 63013527904*n^10 + 40609424960*n^11 + 
         15146029440*n^12 + 3393301248*n^13 + 425323520*n^14 + 
         22988800*n^15))/(45*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2*(3 + n)*
        (-1 + 2*n)*(1 + 2*n)^3*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) + 
      (32*(796244904000 - 12714346355760*n - 53803846674972*n^2 + 
         230695128586080*n^3 + 1114330384654533*n^4 - 421980205547472*n^5 - 
         8487646616787155*n^6 - 13732407366824642*n^7 + 
         4304840386353581*n^8 + 39596485874835588*n^9 + 
         48851517785436487*n^10 + 8704356907923118*n^11 - 
         42681061161556490*n^12 - 52773431438540144*n^13 - 
         20661071731242464*n^14 + 12437141499319072*n^15 + 
         19926213941544928*n^16 + 10066525158359680*n^17 + 
         762960999107584*n^18 - 1903615841973248*n^19 - 
         1150247220907520*n^20 - 272333751050240*n^21 + 12271699468288*n^22 + 
         27861269291008*n^23 + 8788700602368*n^24 + 1440457064448*n^25 + 
         127686213632*n^26 + 4865523712*n^27))/(45*(-3 + n)*(-2 + n)*
        (-1 + n)^3*n^3*(1 + n)^3*(2 + n)^3*(3 + n)^2*(-1 + 2*n)^2*(1 + 2*n)^3*
        (3 + 2*n)^3*(5 + 2*n)^3*(7 + 2*n)^2) + 
      (128*(13 + 24*n + 8*n^2)*S[2, n])/(3*(-1 + n)*n*(1 + n)*(2 + n)*
        (1 + 2*n)*(5 + 2*n)) + (2944*(-1)^n*(13 + 24*n + 8*n^2)*S[-2, 1, n])/
       (3*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
      (65536*(-1)^n*(7 + 12*n + 4*n^2)*S[2, -1, n])/((1 + 2*n)*(3 + 2*n)*
        (5 + 2*n))) - (128*(13 + 24*n + 8*n^2)*S[2, 1, n])/
     (3*(-1 + n)*n*(1 + n)*(2 + n)*(1 + 2*n)*(5 + 2*n)) + 
    (327680*(-1)^n*(7 + 12*n + 4*n^2)*S[3, -1, n])/(3*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) - (128*(-1)^n*(19125 + 63142*n + 73944*n^2 + 35888*n^3 + 
       6144*n^4)*S[-2, 1, 1, n])/(3*(1 + n)*(2 + n)*(1 + 2*n)*(3 + 2*n)*
      (5 + 2*n)) + (512*(-1)^n*(-1521450 - 304726968*n - 1886857767*n^2 - 
       3942508976*n^3 - 341893179*n^4 + 13628751594*n^5 + 29670279420*n^6 + 
       33694560728*n^7 + 24115749264*n^8 + 11429469344*n^9 + 
       3590655552*n^10 + 720117888*n^11 + 83535360*n^12 + 4264960*n^13)*
      S[-1, 1, 1, n])/(45*n*(1 + n)^2*(2 + n)^2*(3 + n)*(-1 + 2*n)*
      (1 + 2*n)^2*(3 + 2*n)^2*(5 + 2*n)^2*(7 + 2*n)) - 
    (65536*(-1)^n*(7 + 12*n + 4*n^2)*S[1, 2, -1, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) - (65536*(-1)^n*(7 + 12*n + 4*n^2)*
      S[2, 1, -1, n])/((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
    (131072*(-1)^n*(7 + 12*n + 4*n^2)*S[-1, 1, 1, 1, n])/
     ((1 + 2*n)*(3 + 2*n)*(5 + 2*n))) - 
  (65536*(-1)^n*(7 + 12*n + 4*n^2)*S[1, 1, -1, 2, n])/
   ((1 + 2*n)*(3 + 2*n)*(5 + 2*n)) + 
  (131072*(-1)^n*(7 + 12*n + 4*n^2)*S[-1, 1, 1, 1, 1, n])/
   ((1 + 2*n)*(3 + 2*n)*(5 + 2*n))}


==> HFB-zspace.m <==
{0, (2*Pi*(-1 + z)^2)/Sqrt[z] - (2*(-1 + z)*(1 + z)^2)/z - 
  8*(1 + z)*H[0, Sqrt[z]] - (8*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/Sqrt[z], 
 (16*(-4 - 7*z + 7*z^2 + 4*z^3))/(3*z) + 20*(1 + z)*z2 - 
  8*(1 + z)*H[0, Sqrt[z]]^2 + H[1, Sqrt[z]]*((-16*(-1 + z)*(1 + z)^2)/z - 
    (64*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/Sqrt[z]) + 
  H[-1, Sqrt[z]]*((16*(-1 + z)*(1 + z)^2)/z + 64*(1 + z)*H[0, Sqrt[z]] + 
    (64*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/Sqrt[z]) + 
  Pi*((-4*(2 - 3*z - 2*z^2 - 3*z^3 + 2*z^4))/(3*z^(3/2)) + 
    (4*(-1 - 4*z + 5*z^2)*H[0, Sqrt[z]])/Sqrt[z] - 
    (16*(-1 + z)^2*H[{4, 1}, Sqrt[z]])/Sqrt[z]) + 
  H[{4, 0}, Sqrt[z]]*((16*(2 - 3*z - 2*z^2 - 3*z^3 + 2*z^4))/(3*z^(3/2)) + 
    (64*(-1 + z)^2*H[{4, 1}, Sqrt[z]])/Sqrt[z]) + 
  H[0, Sqrt[z]]*((-4*(-5 + 13*z + 37*z^2 + 19*z^3))/(3*z) - 
    (16*(1 - 8*z + 7*z^2)*H[{4, 0}, Sqrt[z]])/Sqrt[z] - 
    96*(1 + z)*H[{4, 1}, Sqrt[z]]) - 64*(1 + z)*H[-1, 0, Sqrt[z]] - 
  (64*(-1 + z)^2*H[-1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
  64*(1 + z)*H[0, 1, Sqrt[z]] + (32*(-1 + z)^2*H[0, {4, 0}, Sqrt[z]])/
   Sqrt[z] + 96*(1 + z)*H[0, {4, 1}, Sqrt[z]] + 
  (64*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
  (64*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z], 
 (-2*(-48 - 623*z - 475*z^2 + 475*z^3 + 623*z^4 + 48*z^5))/(27*z^2) + 
  (320*(1 + z)*z3)/3 + (320*(1 + z)*H[0, Sqrt[z]]^3)/9 + 
  (32*(-7 - 5*z + 5*z^2 + 7*z^3)*H[{4, 0}, Sqrt[z]]^2)/(9*z) + 
  H[1, Sqrt[z]]^2*((-64*(-1 + z)*(1 + z)^2)/z - 
    (256*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/Sqrt[z]) + 
  H[-1, Sqrt[z]]^2*((-64*(-1 + z)*(1 + z)^2)/z - 256*(1 + z)*H[0, Sqrt[z]] - 
    (256*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/Sqrt[z]) + 
  H[0, Sqrt[z]]^2*((-2*(33 - 85*z + 747*z^2 + 161*z^3))/(9*z) - 
    (16*(-9 - 64*z + 73*z^2)*H[{4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (1312*(1 + z)*H[{4, 1}, Sqrt[z]])/3) + 
  z2*((31 - 387/z + 1303*z + 933*z^2)/9 + (136*(1 + z)*H[0, Sqrt[z]])/3 + 
    (8*(23 - 192*z + 169*z^2)*H[{4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
    (1168*(1 + z)*H[{4, 1}, Sqrt[z]])/3) - 
  (64*(11 + 21*z + 21*z^2 + 11*z^3)*H[-1, 0, Sqrt[z]])/(9*z) + 
  (128*(5 - 2*z - 4*z^2 - 2*z^3 + 5*z^4)*H[-1, {4, 0}, Sqrt[z]])/
   (9*z^(3/2)) - (64*(11 + 21*z + 21*z^2 + 11*z^3)*H[0, 1, Sqrt[z]])/(9*z) - 
  (64*(5 - 2*z - 4*z^2 - 2*z^3 + 5*z^4)*H[0, {4, 0}, Sqrt[z]])/(9*z^(3/2)) + 
  (8*(79 + 5*z + 5*z^2 + 79*z^3)*H[0, {4, 1}, Sqrt[z]])/(9*z) + 
  H[{4, 0}, Sqrt[z]]*((-8*(164 - 63*z + 1594*z^2 - 63*z^3 + 164*z^4))/
     (27*z^(3/2)) - (128*(5 - 2*z - 4*z^2 - 2*z^3 + 5*z^4)*
      H[{4, 1}, Sqrt[z]])/(9*z^(3/2)) - (256*(-1 + z)^2*H[{4, 1}, Sqrt[z]]^2)/
     Sqrt[z] - (1024*(-1 + z^2)*H[-1, 0, Sqrt[z]])/(3*Sqrt[z]) - 
    (1024*(-1 + z^2)*H[0, 1, Sqrt[z]])/(3*Sqrt[z]) - 
    (192*(-1 + z^2)*H[0, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
  Pi*((2*(164 - 63*z + 1594*z^2 - 63*z^3 + 164*z^4))/(27*z^(3/2)) + 
    ((-11 + 54*z - 367*z^2)*z2)/(3*Sqrt[z]) + 
    (2*(-3 + 14*z + 97*z^2)*H[0, Sqrt[z]]^2)/(3*Sqrt[z]) - 
    (16*(-7 - 5*z + 5*z^2 + 7*z^3)*H[{4, 0}, Sqrt[z]])/(9*z) + 
    (32*(5 - 2*z - 4*z^2 - 2*z^3 + 5*z^4)*H[{4, 1}, Sqrt[z]])/(9*z^(3/2)) + 
    (64*(-1 + z)^2*H[{4, 1}, Sqrt[z]]^2)/Sqrt[z] + 
    H[0, Sqrt[z]]*((-8*(-3 - 53*z - 8*z^2 + 45*z^3 + 23*z^4))/(9*z^(3/2)) + 
      96*(1 + z)*H[{4, 0}, Sqrt[z]] - (16*(1 - 8*z + 7*z^2)*
        H[{4, 1}, Sqrt[z]])/Sqrt[z]) - (224*(1 + z)*H[0, {4, 0}, Sqrt[z]])/
     3 - (112*(-1 + z^2)*H[0, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) - 
  (128*(5 - 2*z - 4*z^2 - 2*z^3 + 5*z^4)*H[1, {4, 0}, Sqrt[z]])/(9*z^(3/2)) + 
  (128*(5 - 2*z - 4*z^2 - 2*z^3 + 5*z^4)*H[{4, 0}, {4, 1}, Sqrt[z]])/
   (9*z^(3/2)) + H[1, Sqrt[z]]*((16*(-91 - 139*z + 139*z^2 + 91*z^3))/(9*z) + 
    H[{4, 0}, Sqrt[z]]*((128*(5 - 2*z - 4*z^2 - 2*z^3 + 5*z^4))/(9*z^(3/2)) + 
      (512*(-1 + z)^2*H[{4, 1}, Sqrt[z]])/Sqrt[z]) + 
    (512*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
    (512*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
  H[0, Sqrt[z]]*((4*(-163 + 1121*z + 4457*z^2 + 2021*z^3))/(27*z) - 
    192*(1 + z)*H[{4, 0}, Sqrt[z]]^2 + H[1, Sqrt[z]]*
     ((-128*(-1 + z)*(1 + z)^2)/z - (512*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/
       Sqrt[z]) - (8*(79 + 5*z + 5*z^2 + 79*z^3)*H[{4, 1}, Sqrt[z]])/(9*z) + 
    192*(1 + z)*H[{4, 1}, Sqrt[z]]^2 + H[{4, 0}, Sqrt[z]]*
     ((32*(7 - 57*z - 16*z^2 + 41*z^3 + 33*z^4))/(9*z^(3/2)) + 
      (64*(5 - 16*z + 11*z^2)*H[{4, 1}, Sqrt[z]])/Sqrt[z]) + 
    (1024*(1 + z)*H[-1, 0, Sqrt[z]])/3 - 
    (256*(-1 - 6*z + 7*z^2)*H[-1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    512*(1 + z)*H[0, 1, Sqrt[z]] - (16*(7 + 94*z + 7*z^2)*
      H[0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
    (2048*(1 + z)*H[0, {4, 1}, Sqrt[z]])/3 + 
    (512*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
    (512*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
  H[-1, Sqrt[z]]*((-16*(-91 - 139*z + 139*z^2 + 91*z^3))/(9*z) + 
    (256*(1 + z)*H[0, Sqrt[z]]^2)/3 + H[1, Sqrt[z]]*
     ((128*(-1 + z)*(1 + z)^2)/z + (512*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/
       Sqrt[z]) + H[{4, 0}, Sqrt[z]]*
     ((-128*(5 - 2*z - 4*z^2 - 2*z^3 + 5*z^4))/(9*z^(3/2)) - 
      (512*(-1 + z)^2*H[{4, 1}, Sqrt[z]])/Sqrt[z]) + 
    H[0, Sqrt[z]]*((64*(-7 + 3*z + 39*z^2 + 29*z^3))/(9*z) + 
      (512*(1 - 6*z + 5*z^2)*H[{4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
      (2048*(1 + z)*H[{4, 1}, Sqrt[z]])/3) + 512*(1 + z)*H[-1, 0, Sqrt[z]] + 
    (512*(-1 + z)^2*H[-1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
    512*(1 + z)*H[0, 1, Sqrt[z]] - (256*(-1 + z)^2*H[0, {4, 0}, Sqrt[z]])/
     Sqrt[z] - (2048*(1 + z)*H[0, {4, 1}, Sqrt[z]])/3 - 
    (512*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
    (512*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
  H[{4, 1}, Sqrt[z]]*((-2048*(1 + z)*H[-1, 0, Sqrt[z]])/3 + 
    (512*(-1 + z)^2*H[-1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
    (2048*(1 + z)*H[0, 1, Sqrt[z]])/3 - 
    (256*(-1 + z)^2*H[0, {4, 0}, Sqrt[z]])/Sqrt[z] - 
    384*(1 + z)*H[0, {4, 1}, Sqrt[z]] - 
    (512*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
    (512*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) - 
  512*(1 + z)*H[-1, -1, 0, Sqrt[z]] - 
  (512*(-1 + z)^2*H[-1, -1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
  (2560*(1 + z)*H[-1, 0, 0, Sqrt[z]])/3 - 512*(1 + z)*H[-1, 0, 1, Sqrt[z]] + 
  (1024*(-1 + z^2)*H[-1, 0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
  (2048*(1 + z)*H[-1, 0, {4, 1}, Sqrt[z]])/3 + 
  (256*(-7 + 6*z + z^2)*H[-1, {4, 0}, 0, Sqrt[z]])/(3*Sqrt[z]) - 
  (512*(-1 + z)^2*H[-1, {4, 0}, 1, Sqrt[z]])/Sqrt[z] - 
  (512*(-1 + z)^2*H[-1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] + 
  (2560*(1 + z)*H[0, 0, 1, Sqrt[z]])/3 + 
  (16*(-1 + 46*z + 63*z^2)*H[0, 0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
  (1472*(1 + z)*H[0, 0, {4, 1}, Sqrt[z]])/3 - 
  512*(1 + z)*H[0, 1, 1, Sqrt[z]] + 
  (1024*(-1 + z^2)*H[0, 1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
  (2048*(1 + z)*H[0, 1, {4, 1}, Sqrt[z]])/3 + 
  (256*(-1 + z)^2*H[0, {4, 0}, 1, Sqrt[z]])/Sqrt[z] + 
  (896*(1 + z)*H[0, {4, 0}, {4, 0}, Sqrt[z]])/3 + 
  (256*(-1 + z)^2*H[0, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] + 
  (2048*(1 + z)*H[0, {4, 1}, 1, Sqrt[z]])/3 + 
  (1024*(-1 + z^2)*H[0, {4, 1}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
  384*(1 + z)*H[0, {4, 1}, {4, 1}, Sqrt[z]] - 
  (512*(-1 + z)^2*H[1, 1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
  (512*(-1 + z)^2*H[1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
  (512*(-1 + z)^2*H[{4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z], 
 (-1536 + 22507*z + 141267*z^2 - 141267*z^3 - 22507*z^4 + 1536*z^5)/
   (243*z^2) - (581*(1 + z)*z2^2)/10 + (382*(1 + z)*H[0, Sqrt[z]]^4)/9 - 
  (128*(1 - 4*z - 8*z^2 - 4*z^3 + z^4)*H[{4, 0}, Sqrt[z]]^3)/(27*z^(3/2)) + 
  H[1, Sqrt[z]]^3*((-512*(-1 + z)*(1 + z)^2)/(3*z) - 
    (2048*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/(3*Sqrt[z])) + 
  H[-1, Sqrt[z]]^3*((512*(-1 + z)*(1 + z)^2)/(3*z) + 
    (2048*(1 + z)*H[0, Sqrt[z]])/3 + (2048*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/
     (3*Sqrt[z])) + H[0, Sqrt[z]]^3*((-2*(-15 + 617*z + 4235*z^2 + 59*z^3))/
     (27*z) - (64*(-13 - 64*z + 77*z^2)*H[{4, 0}, Sqrt[z]])/(9*Sqrt[z]) - 
    640*(1 + z)*H[{4, 1}, Sqrt[z]]) + 
  z3*((32*(10 - 48*z + 165*z^2 + 95*z^3))/(9*z) - (704*(1 + z)*H[0, Sqrt[z]])/
     3 + (64*(1 - 64*z + 63*z^2)*H[{4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
    (3968*(1 + z)*H[{4, 1}, Sqrt[z]])/3) - 
  (1664*(1 + z)*H[0, {4, 0}, Sqrt[z]]^2)/3 + 
  H[-1, 0, Sqrt[z]]*((16*(1287 + 553/z + 1287*z + 553*z^2))/9 - 
    (896*(7 - 2*z + 7*z^2)*H[0, {4, 0}, Sqrt[z]])/(3*Sqrt[z])) + 
  H[0, 1, Sqrt[z]]*((16*(1287 + 553/z + 1287*z + 553*z^2))/9 - 
    (896*(7 - 2*z + 7*z^2)*H[0, {4, 0}, Sqrt[z]])/(3*Sqrt[z])) - 
  (184*(11 + 43*z + 43*z^2 + 11*z^3)*H[0, {4, 1}, Sqrt[z]])/(27*z) + 
  H[{4, 0}, Sqrt[z]]^2*((-16*(-49 + z - z^2 + 49*z^3))/(9*z) - 
    (64*(-7 - 5*z + 5*z^2 + 7*z^3)*H[{4, 1}, Sqrt[z]])/(3*z) - 
    (4096*(1 + z)*H[-1, 0, Sqrt[z]])/3 - (4096*(1 + z)*H[0, 1, Sqrt[z]])/3 - 
    768*(1 + z)*H[0, {4, 1}, Sqrt[z]]) + H[0, {4, 0}, Sqrt[z]]*
   ((32*(140 - 101*z + 1448*z^2 - 101*z^3 + 140*z^4))/(27*z^(3/2)) - 
    (1664*(-1 + z^2)*H[0, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
  H[-1, {4, 0}, Sqrt[z]]*((-64*(140 - 101*z + 1448*z^2 - 101*z^3 + 140*z^4))/
     (27*z^(3/2)) + (6656*(1 + z)*H[0, {4, 0}, Sqrt[z]])/3 + 
    (3328*(-1 + z^2)*H[0, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
  (64*(140 - 101*z + 1448*z^2 - 101*z^3 + 140*z^4)*H[1, {4, 0}, Sqrt[z]])/
   (27*z^(3/2)) - (64*(140 - 101*z + 1448*z^2 - 101*z^3 + 140*z^4)*
    H[{4, 0}, {4, 1}, Sqrt[z]])/(27*z^(3/2)) + 
  H[1, Sqrt[z]]^2*((80*(-71 - 95*z + 95*z^2 + 71*z^3))/(9*z) + 
    H[{4, 0}, Sqrt[z]]*((128*(17 + 16*z - 16*z^2 + 16*z^3 + 17*z^4))/
       (9*z^(3/2)) + (2048*(-1 + z)^2*H[{4, 1}, Sqrt[z]])/Sqrt[z]) + 
    (2048*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
    (2048*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
  H[{4, 1}, Sqrt[z]]^2*((4096*(1 + z)*H[-1, 0, Sqrt[z]])/3 - 
    (2048*(-1 + z)^2*H[-1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
    (4096*(1 + z)*H[0, 1, Sqrt[z]])/3 + 
    (1024*(-1 + z)^2*H[0, {4, 0}, Sqrt[z]])/Sqrt[z] + 
    768*(1 + z)*H[0, {4, 1}, Sqrt[z]] + 
    (2048*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
    (2048*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
  H[-1, Sqrt[z]]^2*((80*(-71 - 95*z + 95*z^2 + 71*z^3))/(9*z) - 
    (1216*(1 + z)*H[0, Sqrt[z]]^2)/3 + H[1, Sqrt[z]]*
     ((-512*(-1 + z)*(1 + z)^2)/z - (2048*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/
       Sqrt[z]) + H[{4, 0}, Sqrt[z]]*
     ((128*(17 + 16*z - 16*z^2 + 16*z^3 + 17*z^4))/(9*z^(3/2)) + 
      (2048*(-1 + z)^2*H[{4, 1}, Sqrt[z]])/Sqrt[z]) + 
    H[0, Sqrt[z]]*((-32*(-53 - 87*z + 201*z^2 + 235*z^3))/(9*z) - 
      (128*(19 - 96*z + 77*z^2)*H[{4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
      (7424*(1 + z)*H[{4, 1}, Sqrt[z]])/3) - 2048*(1 + z)*H[-1, 0, Sqrt[z]] - 
    (2048*(-1 + z)^2*H[-1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
    2048*(1 + z)*H[0, 1, Sqrt[z]] + (1024*(-1 + z)^2*H[0, {4, 0}, Sqrt[z]])/
     Sqrt[z] + (7424*(1 + z)*H[0, {4, 1}, Sqrt[z]])/3 + 
    (2048*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
    (2048*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
  H[0, Sqrt[z]]^2*((2*(435 + 7575*z + 21335*z^2 + 12331*z^3))/(27*z) - 
    (2624*(1 + z)*H[{4, 0}, Sqrt[z]]^2)/3 + H[1, Sqrt[z]]*
     ((-1024*(-1 + z)*(1 + z)^2)/(3*z) - (4096*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/
       (3*Sqrt[z])) + (16*(446 - 105/z + 279*z - 136*z^2)*H[{4, 1}, Sqrt[z]])/
     9 + (2624*(1 + z)*H[{4, 1}, Sqrt[z]]^2)/3 + 
    H[{4, 0}, Sqrt[z]]*((32*(-3 - 215*z + 10*z^2 + 287*z^3 + 97*z^4))/
       (9*z^(3/2)) + (64*(23 - 128*z + 105*z^2)*H[{4, 1}, Sqrt[z]])/
       (3*Sqrt[z])) + 1344*(1 + z)*H[-1, 0, Sqrt[z]] - 
    (128*(-2 + z + 43*z^2)*H[-1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (4096*(1 + z)*H[0, 1, Sqrt[z]])/3 - 
    (160*(4 + 25*z + 13*z^2)*H[0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
    1184*(1 + z)*H[0, {4, 1}, Sqrt[z]] + 
    (4096*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (4096*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
  z2*(-(-4903 + 7117*z + 52681*z^2 + 30941*z^3)/(27*z) - 
    326*(1 + z)*H[0, Sqrt[z]]^2 + (2336*(1 + z)*H[{4, 0}, Sqrt[z]]^2)/3 + 
    H[-1, Sqrt[z]]*((-512*(-1 + z)*(1 + z)^2)/z - 
      2048*(1 + z)*H[0, Sqrt[z]] - (2048*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/
       Sqrt[z]) + H[1, Sqrt[z]]*((512*(-1 + z)*(1 + z)^2)/z + 
      (2048*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/Sqrt[z]) + 
    (4*(571 - 1167*z - 1347*z^2 + 319*z^3)*H[{4, 1}, Sqrt[z]])/(9*z) - 
    (2336*(1 + z)*H[{4, 1}, Sqrt[z]]^2)/3 + H[0, Sqrt[z]]*
     ((215 - 1081*z + 11197*z^2 + 4165*z^3)/(9*z) + 
      (16*(-55 - 512*z + 567*z^2)*H[{4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
      (9952*(1 + z)*H[{4, 1}, Sqrt[z]])/3) + H[{4, 0}, Sqrt[z]]*
     ((-16*(49 - 334*z - 152*z^2 + 566*z^3 + 229*z^4))/(9*z^(3/2)) - 
      (32*(119 - 384*z + 265*z^2)*H[{4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
    2048*(1 + z)*H[-1, 0, Sqrt[z]] + (2048*(-1 + z)^2*H[-1, {4, 0}, Sqrt[z]])/
     Sqrt[z] + 2048*(1 + z)*H[0, 1, Sqrt[z]] + 
    (8*(31 + 706*z + 19*z^2)*H[0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (7328*(1 + z)*H[0, {4, 1}, Sqrt[z]])/3 - 
    (2048*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
    (2048*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) - 
  (64*(91 + 57*z + 57*z^2 + 91*z^3)*H[-1, -1, 0, Sqrt[z]])/(9*z) + 
  (256*(17 + 16*z - 16*z^2 + 16*z^3 + 17*z^4)*H[-1, -1, {4, 0}, Sqrt[z]])/
   (9*z^(3/2)) - (64*(-22 - 11*z - 8*z^2 + 255*z^3)*H[-1, 0, 0, Sqrt[z]])/
   (9*z) - (64*(91 + 57*z + 57*z^2 + 91*z^3)*H[-1, 0, 1, Sqrt[z]])/(9*z) - 
  (64*(-40 - 199*z + 199*z^3 + 40*z^4)*H[-1, 0, {4, 0}, Sqrt[z]])/
   (9*z^(3/2)) + (64*(51 - 133*z - 133*z^2 + 51*z^3)*
    H[-1, 0, {4, 1}, Sqrt[z]])/(9*z) - 
  (64*(-74 - 231*z + 32*z^2 + 167*z^3 + 6*z^4)*H[-1, {4, 0}, 0, Sqrt[z]])/
   (9*z^(3/2)) + (256*(17 + 16*z - 16*z^2 + 16*z^3 + 17*z^4)*
    H[-1, {4, 0}, 1, Sqrt[z]])/(9*z^(3/2)) - 
  (128*(-7 - 5*z + 5*z^2 + 7*z^3)*H[-1, {4, 0}, {4, 0}, Sqrt[z]])/(3*z) + 
  (256*(17 + 16*z - 16*z^2 + 16*z^3 + 17*z^4)*H[-1, {4, 0}, {4, 1}, Sqrt[z]])/
   (9*z^(3/2)) + (64*(-22 - 11*z - 8*z^2 + 255*z^3)*H[0, 0, 1, Sqrt[z]])/
   (9*z) - (64*(-6 + 4*z + 142*z^2 + 203*z^3 + 34*z^4)*
    H[0, 0, {4, 0}, Sqrt[z]])/(9*z^(3/2)) + 
  (16*(369 - 125/z + 309*z - 209*z^2)*H[0, 0, {4, 1}, Sqrt[z]])/9 - 
  (64*(91 + 57*z + 57*z^2 + 91*z^3)*H[0, 1, 1, Sqrt[z]])/(9*z) - 
  (64*(-40 - 199*z + 199*z^3 + 40*z^4)*H[0, 1, {4, 0}, Sqrt[z]])/
   (9*z^(3/2)) + (64*(51 - 133*z - 133*z^2 + 51*z^3)*
    H[0, 1, {4, 1}, Sqrt[z]])/(9*z) - 
  (128*(17 + 16*z - 16*z^2 + 16*z^3 + 17*z^4)*H[0, {4, 0}, 1, Sqrt[z]])/
   (9*z^(3/2)) + (32*(23 - 103*z - 43*z^2 + 107*z^3)*
    H[0, {4, 0}, {4, 0}, Sqrt[z]])/(9*z) - 
  (128*(17 + 16*z - 16*z^2 + 16*z^3 + 17*z^4)*H[0, {4, 0}, {4, 1}, Sqrt[z]])/
   (9*z^(3/2)) + (64*(51 - 133*z - 133*z^2 + 51*z^3)*
    H[0, {4, 1}, 1, Sqrt[z]])/(9*z) - 
  (64*(-40 - 199*z + 199*z^3 + 40*z^4)*H[0, {4, 1}, {4, 0}, Sqrt[z]])/
   (9*z^(3/2)) + (32*(37 - 193*z - 193*z^2 + 37*z^3)*
    H[0, {4, 1}, {4, 1}, Sqrt[z]])/(9*z) + H[{4, 0}, Sqrt[z]]*
   ((-16*(115 + 531*z - 6769*z^2 + 531*z^3 + 115*z^4))/(81*z^(3/2)) + 
    (128*(17 + 16*z - 16*z^2 + 16*z^3 + 17*z^4)*H[{4, 1}, Sqrt[z]]^2)/
     (9*z^(3/2)) + (2048*(-1 + z)^2*H[{4, 1}, Sqrt[z]]^3)/(3*Sqrt[z]) + 
    (64*(-40 - 199*z + 199*z^3 + 40*z^4)*H[-1, 0, Sqrt[z]])/(9*z^(3/2)) + 
    (128*(-7 - 5*z + 5*z^2 + 7*z^3)*H[-1, {4, 0}, Sqrt[z]])/(3*z) + 
    (64*(-40 - 199*z + 199*z^3 + 40*z^4)*H[0, 1, Sqrt[z]])/(9*z^(3/2)) - 
    (64*(-7 - 5*z + 5*z^2 + 7*z^3)*H[0, {4, 0}, Sqrt[z]])/(3*z) + 
    (256*(-5 - 26*z + 26*z^3 + 5*z^4)*H[0, {4, 1}, Sqrt[z]])/(9*z^(3/2)) + 
    H[{4, 1}, Sqrt[z]]*((64*(140 - 101*z + 1448*z^2 - 101*z^3 + 140*z^4))/
       (27*z^(3/2)) + (4096*(-1 + z^2)*H[-1, 0, Sqrt[z]])/(3*Sqrt[z]) + 
      (4096*(-1 + z^2)*H[0, 1, Sqrt[z]])/(3*Sqrt[z]) + 
      (768*(-1 + z^2)*H[0, {4, 1}, Sqrt[z]])/Sqrt[z]) - 
    (128*(-7 - 5*z + 5*z^2 + 7*z^3)*H[1, {4, 0}, Sqrt[z]])/(3*z) - 
    (7424*(-1 + z^2)*H[-1, -1, 0, Sqrt[z]])/(3*Sqrt[z]) - 
    (256*(11 - 64*z + 53*z^2)*H[-1, 0, 0, Sqrt[z]])/(3*Sqrt[z]) - 
    (7424*(-1 + z^2)*H[-1, 0, 1, Sqrt[z]])/(3*Sqrt[z]) + 
    (8192*(1 + z)*H[-1, 0, {4, 0}, Sqrt[z]])/3 - 
    (4096*(-1 + z^2)*H[-1, 0, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) + 
    (8192*(1 + z)*H[-1, {4, 0}, 0, Sqrt[z]])/3 + 
    (256*(11 - 64*z + 53*z^2)*H[0, 0, 1, Sqrt[z]])/(3*Sqrt[z]) + 
    (4096*(1 + z)*H[0, 0, {4, 0}, Sqrt[z]])/3 + 
    (2944*(-1 + z^2)*H[0, 0, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) - 
    (7424*(-1 + z^2)*H[0, 1, 1, Sqrt[z]])/(3*Sqrt[z]) + 
    (8192*(1 + z)*H[0, 1, {4, 0}, Sqrt[z]])/3 - 
    (4096*(-1 + z^2)*H[0, 1, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) - 
    (1792*(-1 + z^2)*H[0, {4, 0}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (4096*(-1 + z^2)*H[0, {4, 1}, 1, Sqrt[z]])/(3*Sqrt[z]) + 
    (8192*(1 + z)*H[0, {4, 1}, {4, 0}, Sqrt[z]])/3 - 
    (768*(-1 + z^2)*H[0, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
  Pi*((4*(115 + 531*z - 6769*z^2 + 531*z^3 + 115*z^4))/(81*z^(3/2)) - 
    (64*(-1 - 4*z + 5*z^2)*z3)/(3*Sqrt[z]) + 
    (14*(3 + 20*z + 49*z^2)*H[0, Sqrt[z]]^3)/(9*Sqrt[z]) + 
    (32*(1 - 4*z - 8*z^2 - 4*z^3 + z^4)*H[{4, 0}, Sqrt[z]]^2)/(9*z^(3/2)) - 
    (32*(17 + 16*z - 16*z^2 + 16*z^3 + 17*z^4)*H[{4, 1}, Sqrt[z]]^2)/
     (9*z^(3/2)) - (512*(-1 + z)^2*H[{4, 1}, Sqrt[z]]^3)/(3*Sqrt[z]) + 
    H[0, Sqrt[z]]^2*((-8*(-3 - 44*z + 184*z^2 + 259*z^3 + 57*z^4))/
       (9*z^(3/2)) + (800*(1 + z)*H[{4, 0}, Sqrt[z]])/3 - 
      (80*(-1 - 8*z + 9*z^2)*H[{4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
    z2*((4*(1 - 179*z + 354*z^2 + 920*z^3 + 221*z^4))/(9*z^(3/2)) + 
      ((39 - 236*z - 1651*z^2)*H[0, Sqrt[z]])/(3*Sqrt[z]) - 
      (1424*(1 + z)*H[{4, 0}, Sqrt[z]])/3 + 
      (8*(19 - 216*z + 197*z^2)*H[{4, 1}, Sqrt[z]])/(3*Sqrt[z])) - 
    (8*(65 - 73*z - 73*z^2 + 65*z^3)*H[0, {4, 0}, Sqrt[z]])/(9*z) + 
    (80*(-4 - 19*z + 19*z^3 + 4*z^4)*H[0, {4, 1}, Sqrt[z]])/(9*z^(3/2)) + 
    H[{4, 0}, Sqrt[z]]*((8*(-49 + z - z^2 + 49*z^3))/(9*z) + 
      (32*(-7 - 5*z + 5*z^2 + 7*z^3)*H[{4, 1}, Sqrt[z]])/(3*z) + 
      (448*(-1 + z^2)*H[0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
      (896*(1 + z)*H[0, {4, 1}, Sqrt[z]])/3) + H[{4, 1}, Sqrt[z]]*
     ((-16*(140 - 101*z + 1448*z^2 - 101*z^3 + 140*z^4))/(27*z^(3/2)) + 
      (896*(1 + z)*H[0, {4, 0}, Sqrt[z]])/3 + 
      (448*(-1 + z^2)*H[0, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
    H[0, Sqrt[z]]*((2*(92 - 937*z + 5792*z^2 + 129*z^3 + 1028*z^4))/
       (27*z^(3/2)) - (96*(-1 + z^2)*H[{4, 0}, Sqrt[z]]^2)/Sqrt[z] + 
      (32*(7 - 36*z - 16*z^2 + 68*z^3 + 27*z^4)*H[{4, 1}, Sqrt[z]])/
       (9*z^(3/2)) + (32*(5 - 16*z + 11*z^2)*H[{4, 1}, Sqrt[z]]^2)/Sqrt[z] + 
      H[{4, 0}, Sqrt[z]]*((-8*(-79 + 163*z + 223*z^2 + 5*z^3))/(9*z) - 
        384*(1 + z)*H[{4, 1}, Sqrt[z]]) - (832*(1 + z)*H[0, {4, 0}, Sqrt[z]])/
       3 - (16*(-1 + 34*z + 51*z^2)*H[0, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
    128*(1 + z)*H[0, 0, {4, 0}, Sqrt[z]] + 
    (64*(-1 - 4*z + 5*z^2)*H[0, 0, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) - 
    (128*(-1 + z^2)*H[0, {4, 0}, {4, 0}, Sqrt[z]])/Sqrt[z] + 
    256*(1 + z)*H[0, {4, 0}, {4, 1}, Sqrt[z]] + 
    256*(1 + z)*H[0, {4, 1}, {4, 0}, Sqrt[z]] + 
    (128*(-1 + z^2)*H[0, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
  (256*(17 + 16*z - 16*z^2 + 16*z^3 + 17*z^4)*H[1, 1, {4, 0}, Sqrt[z]])/
   (9*z^(3/2)) + (128*(-7 - 5*z + 5*z^2 + 7*z^3)*H[1, {4, 0}, {4, 0}, 
     Sqrt[z]])/(3*z) - (256*(17 + 16*z - 16*z^2 + 16*z^3 + 17*z^4)*
    H[1, {4, 0}, {4, 1}, Sqrt[z]])/(9*z^(3/2)) + 
  (128*(-7 - 5*z + 5*z^2 + 7*z^3)*H[{4, 0}, {4, 0}, {4, 1}, Sqrt[z]])/(3*z) + 
  (256*(17 + 16*z - 16*z^2 + 16*z^3 + 17*z^4)*H[{4, 0}, {4, 1}, {4, 1}, 
     Sqrt[z]])/(9*z^(3/2)) + H[1, Sqrt[z]]*
   ((-8*(-192 - 4261*z - 2877*z^2 + 2877*z^3 + 4261*z^4 + 192*z^5))/
     (81*z^2) + (64*(-7 - 5*z + 5*z^2 + 7*z^3)*H[{4, 0}, Sqrt[z]]^2)/(3*z) + 
    H[{4, 0}, Sqrt[z]]*((-64*(140 - 101*z + 1448*z^2 - 101*z^3 + 140*z^4))/
       (27*z^(3/2)) - (256*(17 + 16*z - 16*z^2 + 16*z^3 + 17*z^4)*
        H[{4, 1}, Sqrt[z]])/(9*z^(3/2)) - 
      (2048*(-1 + z)^2*H[{4, 1}, Sqrt[z]]^2)/Sqrt[z]) - 
    (256*(17 + 16*z - 16*z^2 + 16*z^3 + 17*z^4)*H[1, {4, 0}, Sqrt[z]])/
     (9*z^(3/2)) + (256*(17 + 16*z - 16*z^2 + 16*z^3 + 17*z^4)*
      H[{4, 0}, {4, 1}, Sqrt[z]])/(9*z^(3/2)) + H[{4, 1}, Sqrt[z]]*
     ((-4096*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
      (4096*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) - 
    (4096*(-1 + z)^2*H[1, 1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
    (4096*(-1 + z)^2*H[1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
    (4096*(-1 + z)^2*H[{4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
  H[0, Sqrt[z]]*((15582 + 90842*z + 44810*z^2 - 52594*z^3 - 3072*z^4)/
     (81*z) + (128*(-1 + z^2)*H[{4, 0}, Sqrt[z]]^3)/Sqrt[z] + 
    H[1, Sqrt[z]]^2*((-512*(-1 + z)*(1 + z)^2)/z - 
      (2048*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/Sqrt[z]) + 
    (16*(37 - 193*z - 193*z^2 + 37*z^3)*H[{4, 1}, Sqrt[z]]^2)/(9*z) - 
    256*(1 + z)*H[{4, 1}, Sqrt[z]]^3 + H[{4, 0}, Sqrt[z]]^2*
     ((16*(-121 + 133*z + 253*z^2 + 47*z^3))/(9*z) + 
      768*(1 + z)*H[{4, 1}, Sqrt[z]]) + (64*(-65 - 20*z - 113*z^2 + 116*z^3)*
      H[-1, 0, Sqrt[z]])/(9*z) + (64*(-6 - 167*z - 32*z^2 + 231*z^3 + 74*z^4)*
      H[-1, {4, 0}, Sqrt[z]])/(9*z^(3/2)) - 
    (64*(43 + 9*z + 105*z^2 + 139*z^3)*H[0, 1, Sqrt[z]])/(9*z) - 
    (32*(6 - 175*z - 316*z^2 - 175*z^3 + 6*z^4)*H[0, {4, 0}, Sqrt[z]])/
     (9*z^(3/2)) + (8*(335 - 1261*z - 867*z^2 + 481*z^3)*
      H[0, {4, 1}, Sqrt[z]])/(9*z) + H[{4, 0}, Sqrt[z]]*
     ((-8*(652 - 1341*z + 11584*z^2 - 275*z^3 + 1588*z^4))/(27*z^(3/2)) - 
      (512*(6 - 5*z - 8*z^2 + 21*z^3 + 11*z^4)*H[{4, 1}, Sqrt[z]])/
       (9*z^(3/2)) - (128*(13 - 32*z + 19*z^2)*H[{4, 1}, Sqrt[z]]^2)/
       Sqrt[z] + (2048*(3 - 4*z + z^2)*H[-1, 0, Sqrt[z]])/(3*Sqrt[z]) - 
      (8192*(1 + z)*H[-1, {4, 0}, Sqrt[z]])/3 - 
      (256*(-13 - 32*z + 45*z^2)*H[0, 1, Sqrt[z]])/(3*Sqrt[z]) - 
      (4096*(-1 + z^2)*H[0, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) - 
    (256*(17 + 16*z - 16*z^2 + 16*z^3 + 17*z^4)*H[1, {4, 0}, Sqrt[z]])/
     (9*z^(3/2)) + (256*(17 + 16*z - 16*z^2 + 16*z^3 + 17*z^4)*
      H[{4, 0}, {4, 1}, Sqrt[z]])/(9*z^(3/2)) + 
    H[1, Sqrt[z]]*((160*(-71 - 95*z + 95*z^2 + 71*z^3))/(9*z) + 
      H[{4, 0}, Sqrt[z]]*((256*(17 + 16*z - 16*z^2 + 16*z^3 + 17*z^4))/
         (9*z^(3/2)) + (4096*(-1 + z)^2*H[{4, 1}, Sqrt[z]])/Sqrt[z]) + 
      (4096*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
      (4096*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
    H[{4, 1}, Sqrt[z]]*((184*(11 + 43*z + 43*z^2 + 11*z^3))/(27*z) - 
      (4096*(1 + z)*H[-1, 0, Sqrt[z]])/3 + 
      (2048*(1 - 6*z + 5*z^2)*H[-1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
      (14848*(1 + z)*H[0, 1, Sqrt[z]])/3 - 
      (2560*(-1 + z)^2*H[0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
      (8192*(1 + z)*H[0, {4, 1}, Sqrt[z]])/3 - 
      (4096*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
      (4096*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
    (7424*(1 + z)*H[-1, -1, 0, Sqrt[z]])/3 - 
    (256*(-5 - 48*z + 53*z^2)*H[-1, -1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (4736*(1 + z)*H[-1, 0, 0, Sqrt[z]])/3 + 
    (7424*(1 + z)*H[-1, 0, 1, Sqrt[z]])/3 + 
    (128*(1 + 50*z + 33*z^2)*H[-1, 0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
    (4096*(1 + z)*H[-1, 0, {4, 1}, Sqrt[z]])/3 - 
    (256*(-3 - 49*z + 10*z^2)*H[-1, {4, 0}, 0, Sqrt[z]])/(3*Sqrt[z]) - 
    (256*(-5 - 48*z + 53*z^2)*H[-1, {4, 0}, 1, Sqrt[z]])/(3*Sqrt[z]) + 
    512*(1 + z)*H[-1, {4, 0}, {4, 0}, Sqrt[z]] - 
    (256*(-5 - 48*z + 53*z^2)*H[-1, {4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) + 
    3840*(1 + z)*H[0, 0, 1, Sqrt[z]] + 
    (16*(51 + 340*z + 449*z^2)*H[0, 0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (3616*(1 + z)*H[0, 0, {4, 1}, Sqrt[z]])/3 - 
    4096*(1 + z)*H[0, 1, 1, Sqrt[z]] + 
    (256*(-13 - 32*z + 45*z^2)*H[0, 1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
    (14848*(1 + z)*H[0, 1, {4, 1}, Sqrt[z]])/3 + 
    (2048*(-1 + z)^2*H[0, {4, 0}, 1, Sqrt[z]])/Sqrt[z] + 
    (6656*(1 + z)*H[0, {4, 0}, {4, 0}, Sqrt[z]])/3 + 
    (64*(19 - 10*z + 19*z^2)*H[0, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] + 
    (14848*(1 + z)*H[0, {4, 1}, 1, Sqrt[z]])/3 + 
    (64*(-91 + 34*z + 141*z^2)*H[0, {4, 1}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
    (8192*(1 + z)*H[0, {4, 1}, {4, 1}, Sqrt[z]])/3 - 
    (4096*(-1 + z)^2*H[1, 1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
    (4096*(-1 + z)^2*H[1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
    (4096*(-1 + z)^2*H[{4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
  H[-1, Sqrt[z]]*((8*(-192 - 4261*z - 2877*z^2 + 2877*z^3 + 4261*z^4 + 
       192*z^5))/(81*z^2) - (1600*(1 + z)*H[0, Sqrt[z]]^3)/9 - 
    (64*(-7 - 5*z + 5*z^2 + 7*z^3)*H[{4, 0}, Sqrt[z]]^2)/(3*z) + 
    H[1, Sqrt[z]]^2*((512*(-1 + z)*(1 + z)^2)/z + 
      (2048*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/Sqrt[z]) + 
    H[0, Sqrt[z]]^2*((32*(12 - 67*z + 314*z^2 + 119*z^3))/(9*z) + 
      (128*(-5 - 64*z + 69*z^2)*H[{4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
      (9472*(1 + z)*H[{4, 1}, Sqrt[z]])/3) + 
    (64*(91 + 57*z + 57*z^2 + 91*z^3)*H[-1, 0, Sqrt[z]])/(9*z) - 
    (256*(17 + 16*z - 16*z^2 + 16*z^3 + 17*z^4)*H[-1, {4, 0}, Sqrt[z]])/
     (9*z^(3/2)) + (64*(91 + 57*z + 57*z^2 + 91*z^3)*H[0, 1, Sqrt[z]])/
     (9*z) + (128*(17 + 16*z - 16*z^2 + 16*z^3 + 17*z^4)*
      H[0, {4, 0}, Sqrt[z]])/(9*z^(3/2)) - 
    (64*(51 - 133*z - 133*z^2 + 51*z^3)*H[0, {4, 1}, Sqrt[z]])/(9*z) + 
    H[{4, 0}, Sqrt[z]]*((64*(140 - 101*z + 1448*z^2 - 101*z^3 + 140*z^4))/
       (27*z^(3/2)) + (256*(17 + 16*z - 16*z^2 + 16*z^3 + 17*z^4)*
        H[{4, 1}, Sqrt[z]])/(9*z^(3/2)) + 
      (2048*(-1 + z)^2*H[{4, 1}, Sqrt[z]]^2)/Sqrt[z] + 
      (7424*(-1 + z^2)*H[-1, 0, Sqrt[z]])/(3*Sqrt[z]) + 
      (7424*(-1 + z^2)*H[0, 1, Sqrt[z]])/(3*Sqrt[z]) + 
      (4096*(-1 + z^2)*H[0, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
    (256*(17 + 16*z - 16*z^2 + 16*z^3 + 17*z^4)*H[1, {4, 0}, Sqrt[z]])/
     (9*z^(3/2)) - (256*(17 + 16*z - 16*z^2 + 16*z^3 + 17*z^4)*
      H[{4, 0}, {4, 1}, Sqrt[z]])/(9*z^(3/2)) + H[{4, 1}, Sqrt[z]]*
     ((14848*(1 + z)*H[-1, 0, Sqrt[z]])/3 - 
      (4096*(-1 + z)^2*H[-1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
      (14848*(1 + z)*H[0, 1, Sqrt[z]])/3 + 
      (2048*(-1 + z)^2*H[0, {4, 0}, Sqrt[z]])/Sqrt[z] + 
      (8192*(1 + z)*H[0, {4, 1}, Sqrt[z]])/3 + 
      (4096*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
      (4096*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
    H[1, Sqrt[z]]*((-160*(-71 - 95*z + 95*z^2 + 71*z^3))/(9*z) + 
      H[{4, 0}, Sqrt[z]]*((-256*(17 + 16*z - 16*z^2 + 16*z^3 + 17*z^4))/
         (9*z^(3/2)) - (4096*(-1 + z)^2*H[{4, 1}, Sqrt[z]])/Sqrt[z]) - 
      (4096*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
      (4096*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
    H[0, Sqrt[z]]*((-16*(-157 + 337*z + 2237*z^2 + 1263*z^3))/(9*z) + 
      (4096*(1 + z)*H[{4, 0}, Sqrt[z]]^2)/3 + H[1, Sqrt[z]]*
       ((1024*(-1 + z)*(1 + z)^2)/z + (4096*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/
         Sqrt[z]) + (64*(51 - 133*z - 133*z^2 + 51*z^3)*H[{4, 1}, Sqrt[z]])/
       (9*z) - (4096*(1 + z)*H[{4, 1}, Sqrt[z]]^2)/3 + 
      H[{4, 0}, Sqrt[z]]*((-64*(28 - 135*z - 64*z^2 + 263*z^3 + 108*z^4))/
         (9*z^(3/2)) - (8192*(1 - 3*z + 2*z^2)*H[{4, 1}, Sqrt[z]])/
         (3*Sqrt[z])) - (7424*(1 + z)*H[-1, 0, Sqrt[z]])/3 + 
      (256*(-5 - 48*z + 53*z^2)*H[-1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
      4096*(1 + z)*H[0, 1, Sqrt[z]] + (128*(1 + 82*z + z^2)*
        H[0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
      (14848*(1 + z)*H[0, {4, 1}, Sqrt[z]])/3 - 
      (4096*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
      (4096*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
    4096*(1 + z)*H[-1, -1, 0, Sqrt[z]] + 
    (4096*(-1 + z)^2*H[-1, -1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
    (19712*(1 + z)*H[-1, 0, 0, Sqrt[z]])/3 + 
    4096*(1 + z)*H[-1, 0, 1, Sqrt[z]] - 
    (7424*(-1 + z^2)*H[-1, 0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (14848*(1 + z)*H[-1, 0, {4, 1}, Sqrt[z]])/3 - 
    (256*(-53 + 48*z + 5*z^2)*H[-1, {4, 0}, 0, Sqrt[z]])/(3*Sqrt[z]) + 
    (4096*(-1 + z)^2*H[-1, {4, 0}, 1, Sqrt[z]])/Sqrt[z] + 
    (4096*(-1 + z)^2*H[-1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
    (19712*(1 + z)*H[0, 0, 1, Sqrt[z]])/3 - 
    (256*(-2 + 17*z + 27*z^2)*H[0, 0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
    3584*(1 + z)*H[0, 0, {4, 1}, Sqrt[z]] + 
    4096*(1 + z)*H[0, 1, 1, Sqrt[z]] - 
    (7424*(-1 + z^2)*H[0, 1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (14848*(1 + z)*H[0, 1, {4, 1}, Sqrt[z]])/3 - 
    (2048*(-1 + z)^2*H[0, {4, 0}, 1, Sqrt[z]])/Sqrt[z] - 
    (6656*(1 + z)*H[0, {4, 0}, {4, 0}, Sqrt[z]])/3 - 
    (2048*(-1 + z)^2*H[0, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
    (14848*(1 + z)*H[0, {4, 1}, 1, Sqrt[z]])/3 - 
    (7424*(-1 + z^2)*H[0, {4, 1}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (8192*(1 + z)*H[0, {4, 1}, {4, 1}, Sqrt[z]])/3 + 
    (4096*(-1 + z)^2*H[1, 1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
    (4096*(-1 + z)^2*H[1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] + 
    (4096*(-1 + z)^2*H[{4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
  H[{4, 1}, Sqrt[z]]*((-64*(51 - 133*z - 133*z^2 + 51*z^3)*H[-1, 0, Sqrt[z]])/
     (9*z) - (256*(17 + 16*z - 16*z^2 + 16*z^3 + 17*z^4)*
      H[-1, {4, 0}, Sqrt[z]])/(9*z^(3/2)) - 
    (64*(51 - 133*z - 133*z^2 + 51*z^3)*H[0, 1, Sqrt[z]])/(9*z) + 
    (128*(17 + 16*z - 16*z^2 + 16*z^3 + 17*z^4)*H[0, {4, 0}, Sqrt[z]])/
     (9*z^(3/2)) - (32*(37 - 193*z - 193*z^2 + 37*z^3)*H[0, {4, 1}, Sqrt[z]])/
     (9*z) + (256*(17 + 16*z - 16*z^2 + 16*z^3 + 17*z^4)*
      H[1, {4, 0}, Sqrt[z]])/(9*z^(3/2)) - 
    (256*(17 + 16*z - 16*z^2 + 16*z^3 + 17*z^4)*H[{4, 0}, {4, 1}, Sqrt[z]])/
     (9*z^(3/2)) - (14848*(1 + z)*H[-1, -1, 0, Sqrt[z]])/3 + 
    (4096*(-1 + z)^2*H[-1, -1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
    3584*(1 + z)*H[-1, 0, 0, Sqrt[z]] - (14848*(1 + z)*H[-1, 0, 1, Sqrt[z]])/
     3 - (4096*(-1 + z^2)*H[-1, 0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (8192*(1 + z)*H[-1, 0, {4, 1}, Sqrt[z]])/3 + 
    (2048*(5 - 6*z + z^2)*H[-1, {4, 0}, 0, Sqrt[z]])/(3*Sqrt[z]) + 
    (4096*(-1 + z)^2*H[-1, {4, 0}, 1, Sqrt[z]])/Sqrt[z] + 
    (4096*(-1 + z)^2*H[-1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] + 
    3584*(1 + z)*H[0, 0, 1, Sqrt[z]] - 
    (512*(-3 - 2*z + 5*z^2)*H[0, 0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
    (5888*(1 + z)*H[0, 0, {4, 1}, Sqrt[z]])/3 - 
    (14848*(1 + z)*H[0, 1, 1, Sqrt[z]])/3 - 
    (4096*(-1 + z^2)*H[0, 1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (8192*(1 + z)*H[0, 1, {4, 1}, Sqrt[z]])/3 - 
    (2048*(-1 + z)^2*H[0, {4, 0}, 1, Sqrt[z]])/Sqrt[z] - 
    (3584*(1 + z)*H[0, {4, 0}, {4, 0}, Sqrt[z]])/3 - 
    (2048*(-1 + z)^2*H[0, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
    (8192*(1 + z)*H[0, {4, 1}, 1, Sqrt[z]])/3 - 
    (4096*(-1 + z^2)*H[0, {4, 1}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    1536*(1 + z)*H[0, {4, 1}, {4, 1}, Sqrt[z]] + 
    (4096*(-1 + z)^2*H[1, 1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
    (4096*(-1 + z)^2*H[1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] + 
    (4096*(-1 + z)^2*H[{4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z]) - 
  4096*(1 + z)*H[-1, -1, -1, 0, Sqrt[z]] - 
  (4096*(-1 + z)^2*H[-1, -1, -1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
  (19712*(1 + z)*H[-1, -1, 0, 0, Sqrt[z]])/3 - 
  4096*(1 + z)*H[-1, -1, 0, 1, Sqrt[z]] + 
  (7424*(-1 + z^2)*H[-1, -1, 0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
  (14848*(1 + z)*H[-1, -1, 0, {4, 1}, Sqrt[z]])/3 + 
  (256*(-53 + 48*z + 5*z^2)*H[-1, -1, {4, 0}, 0, Sqrt[z]])/(3*Sqrt[z]) - 
  (4096*(-1 + z)^2*H[-1, -1, {4, 0}, 1, Sqrt[z]])/Sqrt[z] - 
  (4096*(-1 + z)^2*H[-1, -1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
  (6784*(1 + z)*H[-1, 0, 0, 0, Sqrt[z]])/3 - 
  (19712*(1 + z)*H[-1, 0, 0, 1, Sqrt[z]])/3 + 
  (256*(11 - 64*z + 53*z^2)*H[-1, 0, 0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
  3584*(1 + z)*H[-1, 0, 0, {4, 1}, Sqrt[z]] - 
  (19712*(1 + z)*H[-1, 0, 1, 0, Sqrt[z]])/3 - 
  4096*(1 + z)*H[-1, 0, 1, 1, Sqrt[z]] + 
  (7424*(-1 + z^2)*H[-1, 0, 1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
  (14848*(1 + z)*H[-1, 0, 1, {4, 1}, Sqrt[z]])/3 + 
  (128*(-9 - 38*z + 19*z^2)*H[-1, 0, {4, 0}, 0, Sqrt[z]])/Sqrt[z] + 
  (7424*(-1 + z^2)*H[-1, 0, {4, 0}, 1, Sqrt[z]])/(3*Sqrt[z]) - 
  (8192*(1 + z)*H[-1, 0, {4, 0}, {4, 0}, Sqrt[z]])/3 + 
  (4096*(-1 + z^2)*H[-1, 0, {4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) + 
  3584*(1 + z)*H[-1, 0, {4, 1}, 0, Sqrt[z]] + 
  (14848*(1 + z)*H[-1, 0, {4, 1}, 1, Sqrt[z]])/3 + 
  (4096*(-1 + z^2)*H[-1, 0, {4, 1}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
  (8192*(1 + z)*H[-1, 0, {4, 1}, {4, 1}, Sqrt[z]])/3 + 
  (256*(-40 - 33*z + 31*z^2)*H[-1, {4, 0}, 0, 0, Sqrt[z]])/(3*Sqrt[z]) + 
  (256*(-53 + 48*z + 5*z^2)*H[-1, {4, 0}, 0, 1, Sqrt[z]])/(3*Sqrt[z]) - 
  (8192*(1 + z)*H[-1, {4, 0}, 0, {4, 0}, Sqrt[z]])/3 - 
  (2048*(5 - 6*z + z^2)*H[-1, {4, 0}, 0, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) + 
  (256*(-53 + 48*z + 5*z^2)*H[-1, {4, 0}, 1, 0, Sqrt[z]])/(3*Sqrt[z]) - 
  (4096*(-1 + z)^2*H[-1, {4, 0}, 1, 1, Sqrt[z]])/Sqrt[z] - 
  (4096*(-1 + z)^2*H[-1, {4, 0}, 1, {4, 1}, Sqrt[z]])/Sqrt[z] - 
  512*(1 + z)*H[-1, {4, 0}, {4, 0}, 0, Sqrt[z]] + 
  (256*(-53 + 48*z + 5*z^2)*H[-1, {4, 0}, {4, 1}, 0, Sqrt[z]])/(3*Sqrt[z]) - 
  (4096*(-1 + z)^2*H[-1, {4, 0}, {4, 1}, 1, Sqrt[z]])/Sqrt[z] - 
  (4096*(-1 + z)^2*H[-1, {4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
  (6784*(1 + z)*H[0, 0, 0, 1, Sqrt[z]])/3 - 
  (32*(19 + 86*z + 147*z^2)*H[0, 0, 0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
  352*(1 + z)*H[0, 0, 0, {4, 1}, Sqrt[z]] + 
  (19712*(1 + z)*H[0, 0, 1, 1, Sqrt[z]])/3 - 
  (512*(-19 - 25*z + 2*z^2)*H[0, 0, 1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
  3584*(1 + z)*H[0, 0, 1, {4, 1}, Sqrt[z]] + 
  (256*(-2 + 17*z + 27*z^2)*H[0, 0, {4, 0}, 1, Sqrt[z]])/(3*Sqrt[z]) - 
  (5632*(1 + z)*H[0, 0, {4, 0}, {4, 0}, Sqrt[z]])/3 + 
  (128*(-55 - 58*z + 29*z^2)*H[0, 0, {4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) - 
  3584*(1 + z)*H[0, 0, {4, 1}, 1, Sqrt[z]] - 
  (128*(-25 - 8*z + 33*z^2)*H[0, 0, {4, 1}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
  (5888*(1 + z)*H[0, 0, {4, 1}, {4, 1}, Sqrt[z]])/3 + 
  (896*(7 - 2*z + 7*z^2)*H[0, 1, 0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
  4096*(1 + z)*H[0, 1, 1, 1, Sqrt[z]] + 
  (7424*(-1 + z^2)*H[0, 1, 1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
  (14848*(1 + z)*H[0, 1, 1, {4, 1}, Sqrt[z]])/3 + 
  (7424*(-1 + z^2)*H[0, 1, {4, 0}, 1, Sqrt[z]])/(3*Sqrt[z]) - 
  (8192*(1 + z)*H[0, 1, {4, 0}, {4, 0}, Sqrt[z]])/3 + 
  (4096*(-1 + z^2)*H[0, 1, {4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) + 
  (14848*(1 + z)*H[0, 1, {4, 1}, 1, Sqrt[z]])/3 + 
  (4096*(-1 + z^2)*H[0, 1, {4, 1}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
  (8192*(1 + z)*H[0, 1, {4, 1}, {4, 1}, Sqrt[z]])/3 + 
  (64*(-43 - 50*z + 9*z^2)*H[0, {4, 0}, 0, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) + 
  (2048*(-1 + z)^2*H[0, {4, 0}, 1, 1, Sqrt[z]])/Sqrt[z] + 
  (2048*(-1 + z)^2*H[0, {4, 0}, 1, {4, 1}, Sqrt[z]])/Sqrt[z] + 
  (6656*(1 + z)*H[0, {4, 0}, {4, 0}, 1, Sqrt[z]])/3 + 
  (3328*(-1 + z^2)*H[0, {4, 0}, {4, 0}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
  (3584*(1 + z)*H[0, {4, 0}, {4, 0}, {4, 1}, Sqrt[z]])/3 + 
  (2048*(-1 + z)^2*H[0, {4, 0}, {4, 1}, 1, Sqrt[z]])/Sqrt[z] - 
  1024*(1 + z)*H[0, {4, 0}, {4, 1}, {4, 0}, Sqrt[z]] + 
  (2048*(-1 + z)^2*H[0, {4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z] + 
  (14848*(1 + z)*H[0, {4, 1}, 1, 1, Sqrt[z]])/3 + 
  (4096*(-1 + z^2)*H[0, {4, 1}, 1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
  (8192*(1 + z)*H[0, {4, 1}, 1, {4, 1}, Sqrt[z]])/3 + 
  (7424*(-1 + z^2)*H[0, {4, 1}, {4, 0}, 1, Sqrt[z]])/(3*Sqrt[z]) - 
  (11264*(1 + z)*H[0, {4, 1}, {4, 0}, {4, 0}, Sqrt[z]])/3 + 
  (4096*(-1 + z^2)*H[0, {4, 1}, {4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) + 
  (8192*(1 + z)*H[0, {4, 1}, {4, 1}, 1, Sqrt[z]])/3 + 
  (256*(-1 + z^2)*H[0, {4, 1}, {4, 1}, {4, 0}, Sqrt[z]])/Sqrt[z] + 
  1536*(1 + z)*H[0, {4, 1}, {4, 1}, {4, 1}, Sqrt[z]] + 
  (4096*(-1 + z)^2*H[1, 1, 1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
  (4096*(-1 + z)^2*H[1, 1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] + 
  (4096*(-1 + z)^2*H[1, {4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
  (4096*(-1 + z)^2*H[{4, 0}, {4, 1}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z], 
 (8*(-19200 - 522457*z - 516888*z^2 + 516888*z^3 + 522457*z^4 + 19200*z^5))/
   (10935*z^2) - (896*(1 + z)*z5)/3 + (292*(1 + z)*H[0, Sqrt[z]]^5)/75 - 
  (64*(-7 - 5*z + 5*z^2 + 7*z^3)*H[{4, 0}, Sqrt[z]]^4)/(45*z) + 
  H[1, Sqrt[z]]^4*((-1024*(-1 + z)*(1 + z)^2)/(3*z) - 
    (4096*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/(3*Sqrt[z])) + 
  H[-1, Sqrt[z]]^4*((-1024*(-1 + z)*(1 + z)^2)/(3*z) - 
    (4096*(1 + z)*H[0, Sqrt[z]])/3 - (4096*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/
     (3*Sqrt[z])) + z2^2*((50931 + 491753*z - 4342927*z^2 - 2500525*z^3)/
     (2700*z) + (55117*(1 + z)*H[0, Sqrt[z]])/75 + 
    ((5937 + 65536*z - 71473*z^2)*H[{4, 0}, Sqrt[z]])/(15*Sqrt[z]) - 
    (15482*(1 + z)*H[{4, 1}, Sqrt[z]])/3) + 
  H[0, Sqrt[z]]^4*((873 - 72085*z - 107581*z^2 + 4073*z^3)/(405*z) + 
    (4*(459 + 4096*z - 4555*z^2)*H[{4, 0}, Sqrt[z]])/(45*Sqrt[z]) - 
    (20056*(1 + z)*H[{4, 1}, Sqrt[z]])/45) - 
  (4096*(-1 + z)*(1 + z)^2*H[-1, 0, Sqrt[z]]^2)/(3*z) - 
  (4096*(-1 + z)*(1 + z)^2*H[0, 1, Sqrt[z]]^2)/(3*z) - 
  (32*(1367 - 5259*z - 5259*z^2 + 1367*z^3)*H[0, {4, 0}, Sqrt[z]]^2)/
   (135*z) - (128*(-43 - 25*z + 25*z^2 + 43*z^3)*H[0, {4, 1}, Sqrt[z]]^2)/
   (135*z) + H[{4, 0}, Sqrt[z]]^3*
   ((256*(34 - 116*z - 139*z^2 - 116*z^3 + 34*z^4))/(405*z^(3/2)) + 
    (3584*(1 - 4*z - 8*z^2 - 4*z^3 + z^4)*H[{4, 1}, Sqrt[z]])/(135*z^(3/2)) + 
    (8192*(-1 + z^2)*H[-1, 0, Sqrt[z]])/(9*Sqrt[z]) + 
    (8192*(-1 + z^2)*H[0, 1, Sqrt[z]])/(9*Sqrt[z]) + 
    (512*(-1 + z^2)*H[0, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
  H[1, Sqrt[z]]^3*((64*(-155 - 131/z + 155*z + 131*z^2))/5 + 
    H[{4, 0}, Sqrt[z]]*((512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4))/
       (45*z^(3/2)) + (16384*(-1 + z)^2*H[{4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
    (16384*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (16384*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
  H[0, Sqrt[z]]^3*((4*(9393 + 26209*z + 369389*z^2 + 350745*z^3))/(1215*z) - 
    1280*(1 + z)*H[{4, 0}, Sqrt[z]]^2 + H[1, Sqrt[z]]*
     ((-4096*(-1 + z)*(1 + z)^2)/(9*z) - 
      (16384*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/(9*Sqrt[z])) - 
    (8*(6051 - 113153*z - 66079*z^2 + 13325*z^3)*H[{4, 1}, Sqrt[z]])/
     (405*z) + 1280*(1 + z)*H[{4, 1}, Sqrt[z]]^2 + 
    H[{4, 0}, Sqrt[z]]*((32*(-342 - 13527*z + 3842*z^2 + 23207*z^3 + 
         5602*z^4))/(405*z^(3/2)) + (256*(19 - 128*z + 109*z^2)*
        H[{4, 1}, Sqrt[z]])/(9*Sqrt[z])) + (2048*(1 + z)*H[-1, 0, Sqrt[z]])/
     15 - (64*(11 + 94*z + 307*z^2)*H[-1, {4, 0}, Sqrt[z]])/(9*Sqrt[z]) - 
    (16384*(1 + z)*H[0, 1, Sqrt[z]])/9 - 
    (256*(75 + 764*z + 671*z^2)*H[0, {4, 0}, Sqrt[z]])/(135*Sqrt[z]) + 
    (124928*(1 + z)*H[0, {4, 1}, Sqrt[z]])/135 + 
    (16384*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/(9*Sqrt[z]) - 
    (16384*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/(9*Sqrt[z])) + 
  H[-1, Sqrt[z]]^3*((64*(155 + 131/z - 155*z - 131*z^2))/5 + 
    (18176*(1 + z)*H[0, Sqrt[z]]^2)/15 + H[1, Sqrt[z]]*
     ((4096*(-1 + z)*(1 + z)^2)/(3*z) + (16384*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/
       (3*Sqrt[z])) + H[{4, 0}, Sqrt[z]]*
     ((-512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4))/(45*z^(3/2)) - 
      (16384*(-1 + z)^2*H[{4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
    H[0, Sqrt[z]]*((128*(-169 - 611*z + 349*z^2 + 791*z^3))/(45*z) + 
      (512*(71 - 320*z + 249*z^2)*H[{4, 0}, Sqrt[z]])/(15*Sqrt[z]) + 
      (91136*(1 + z)*H[{4, 1}, Sqrt[z]])/15) + 
    (16384*(1 + z)*H[-1, 0, Sqrt[z]])/3 + 
    (16384*(-1 + z)^2*H[-1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
    (16384*(1 + z)*H[0, 1, Sqrt[z]])/3 - 
    (8192*(-1 + z)^2*H[0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (91136*(1 + z)*H[0, {4, 1}, Sqrt[z]])/15 - 
    (16384*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
    (16384*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
  z3*((-16*(-202 + 32647*z + 130044*z^2 + 98789*z^3))/(405*z) - 
    (2464*(1 + z)*H[0, Sqrt[z]]^2)/3 + (7936*(1 + z)*H[{4, 0}, Sqrt[z]]^2)/
     3 + H[-1, Sqrt[z]]*((-4096*(-1 + z)*(1 + z)^2)/(3*z) - 
      (16384*(1 + z)*H[0, Sqrt[z]])/3 - (16384*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/
       (3*Sqrt[z])) + H[1, Sqrt[z]]*((4096*(-1 + z)*(1 + z)^2)/(3*z) + 
      (16384*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/(3*Sqrt[z])) + 
    (32*(2937 - 16123*z - 14075*z^2 + 757*z^3)*H[{4, 1}, Sqrt[z]])/(135*z) - 
    (7936*(1 + z)*H[{4, 1}, Sqrt[z]]^2)/3 + H[0, Sqrt[z]]*
     ((16*(255 + 5027*z + 33509*z^2 + 6833*z^3))/(135*z) + 
      (256*(-9 - 64*z + 73*z^2)*H[{4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
      (20992*(1 + z)*H[{4, 1}, Sqrt[z]])/3) + H[{4, 0}, Sqrt[z]]*
     ((-128*(147 - 1944*z - 485*z^2 + 4480*z^3 + 1139*z^4))/(135*z^(3/2)) - 
      (256*(33 - 128*z + 95*z^2)*H[{4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
    (16384*(1 + z)*H[-1, 0, Sqrt[z]])/3 + 
    (16384*(-1 + z)^2*H[-1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
    (16384*(1 + z)*H[0, 1, Sqrt[z]])/3 + 
    (64*(291 + 2590*z + 1339*z^2)*H[0, {4, 0}, Sqrt[z]])/(45*Sqrt[z]) - 
    (189952*(1 + z)*H[0, {4, 1}, Sqrt[z]])/45 - 
    (16384*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
    (16384*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
  H[{4, 1}, Sqrt[z]]^3*((-16384*(1 + z)*H[-1, 0, Sqrt[z]])/9 + 
    (16384*(-1 + z)^2*H[-1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (16384*(1 + z)*H[0, 1, Sqrt[z]])/9 - 
    (8192*(-1 + z)^2*H[0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    1024*(1 + z)*H[0, {4, 1}, Sqrt[z]] - 
    (16384*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
    (16384*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
  (32*(94111 + 156765*z + 156765*z^2 + 94111*z^3)*H[-1, -1, 0, Sqrt[z]])/
   (405*z) - (512*(634 - 346*z + 6941*z^2 - 346*z^3 + 634*z^4)*
    H[-1, -1, {4, 0}, Sqrt[z]])/(135*z^(3/2)) + 
  (16*(30177 + 106343*z + 522309*z^2 + 360639*z^3)*H[-1, 0, 0, Sqrt[z]])/
   (405*z) + (32*(94111 + 156765*z + 156765*z^2 + 94111*z^3)*
    H[-1, 0, 1, Sqrt[z]])/(405*z) + 
  (32*(-13148 - 26357*z + 26357*z^3 + 13148*z^4)*H[-1, 0, {4, 0}, Sqrt[z]])/
   (405*z^(3/2)) - (64*(3593 + 398*z + 398*z^2 + 3593*z^3)*
    H[-1, 0, {4, 1}, Sqrt[z]])/(405*z) - 
  (32*(28364 + 18053*z + 166584*z^2 - 34661*z^3 + 2068*z^4)*
    H[-1, {4, 0}, 0, Sqrt[z]])/(405*z^(3/2)) - 
  (512*(634 - 346*z + 6941*z^2 - 346*z^3 + 634*z^4)*
    H[-1, {4, 0}, 1, Sqrt[z]])/(135*z^(3/2)) + 
  (64*(-2629 - 113*z + 113*z^2 + 2629*z^3)*H[-1, {4, 0}, {4, 0}, Sqrt[z]])/
   (135*z) - (512*(634 - 346*z + 6941*z^2 - 346*z^3 + 634*z^4)*
    H[-1, {4, 0}, {4, 1}, Sqrt[z]])/(135*z^(3/2)) - 
  (16*(30177 + 106343*z + 522309*z^2 + 360639*z^3)*H[0, 0, 1, Sqrt[z]])/
   (405*z) + H[1, {4, 0}, Sqrt[z]]*
   ((-64*(2456 - 13391*z + 234479*z^2 - 13391*z^3 + 2456*z^4))/
     (1215*z^(3/2)) + (65536*(-1 + z)^2*H[-1, 0, 0, Sqrt[z]])/(3*Sqrt[z]) - 
    (65536*(-1 + z)^2*H[0, 0, 1, Sqrt[z]])/(3*Sqrt[z])) + 
  H[{4, 0}, {4, 1}, Sqrt[z]]*
   ((64*(2456 - 13391*z + 234479*z^2 - 13391*z^3 + 2456*z^4))/
     (1215*z^(3/2)) - (65536*(-1 + z)^2*H[-1, 0, 0, Sqrt[z]])/(3*Sqrt[z]) + 
    (65536*(-1 + z)^2*H[0, 0, 1, Sqrt[z]])/(3*Sqrt[z])) + 
  (16*(-4360 - 22439*z + 21912*z^2 + 30275*z^3 + 21936*z^4)*
    H[0, 0, {4, 0}, Sqrt[z]])/(405*z^(3/2)) + 
  (32*(2565 + 1909*z + 2248*z^2 + 10452*z^3)*H[0, 0, {4, 1}, Sqrt[z]])/
   (405*z) + (32*(94111 + 156765*z + 156765*z^2 + 94111*z^3)*
    H[0, 1, 1, Sqrt[z]])/(405*z) + 
  (32*(-13148 - 26357*z + 26357*z^3 + 13148*z^4)*H[0, 1, {4, 0}, Sqrt[z]])/
   (405*z^(3/2)) - (64*(3593 + 398*z + 398*z^2 + 3593*z^3)*
    H[0, 1, {4, 1}, Sqrt[z]])/(405*z) + 
  (256*(634 - 346*z + 6941*z^2 - 346*z^3 + 634*z^4)*H[0, {4, 0}, 1, Sqrt[z]])/
   (135*z^(3/2)) - (64*(-1028 + 1511*z + 1850*z^2 + 6859*z^3)*
    H[0, {4, 0}, {4, 0}, Sqrt[z]])/(405*z) + 
  (256*(634 - 346*z + 6941*z^2 - 346*z^3 + 634*z^4)*
    H[0, {4, 0}, {4, 1}, Sqrt[z]])/(135*z^(3/2)) - 
  (64*(3593 + 398*z + 398*z^2 + 3593*z^3)*H[0, {4, 1}, 1, Sqrt[z]])/(405*z) + 
  (32*(-13148 - 26357*z + 26357*z^3 + 13148*z^4)*H[0, {4, 1}, {4, 0}, 
     Sqrt[z]])/(405*z^(3/2)) + H[0, {4, 1}, Sqrt[z]]*
   ((-8*(148397 + 347525*z + 347525*z^2 + 148397*z^3))/(1215*z) + 
    (124928*(-1 + z^2)*H[-1, -1, {4, 0}, Sqrt[z]])/(15*Sqrt[z]) + 
    (1390592*(1 + z)*H[-1, 0, 0, Sqrt[z]])/45 - 
    (256*(127 + 158*z + 127*z^2)*H[-1, 0, {4, 0}, Sqrt[z]])/(9*Sqrt[z]) + 
    (256*(-1367 - 790*z + 97*z^2)*H[-1, {4, 0}, 0, Sqrt[z]])/(45*Sqrt[z]) + 
    (124928*(-1 + z^2)*H[-1, {4, 0}, 1, Sqrt[z]])/(15*Sqrt[z]) - 
    (16384*(1 + z)*H[-1, {4, 0}, {4, 0}, Sqrt[z]])/15 + 
    (124928*(-1 + z^2)*H[-1, {4, 0}, {4, 1}, Sqrt[z]])/(15*Sqrt[z]) - 
    (1390592*(1 + z)*H[0, 0, 1, Sqrt[z]])/45 - 
    (128*(331 + 790*z + 939*z^2)*H[0, 0, {4, 0}, Sqrt[z]])/(45*Sqrt[z]) - 
    (4096*(1 + z)*H[0, 0, {4, 1}, Sqrt[z]])/15 - 
    (256*(127 + 158*z + 127*z^2)*H[0, 1, {4, 0}, Sqrt[z]])/(9*Sqrt[z]) - 
    (62464*(-1 + z^2)*H[0, {4, 0}, 1, Sqrt[z]])/(15*Sqrt[z]) + 
    (8192*(1 + z)*H[0, {4, 0}, {4, 0}, Sqrt[z]])/15 - 
    (62464*(-1 + z^2)*H[0, {4, 0}, {4, 1}, Sqrt[z]])/(15*Sqrt[z]) + 
    (512*(11 + 14*z + 11*z^2)*H[0, {4, 1}, {4, 0}, Sqrt[z]])/(3*Sqrt[z])) + 
  H[0, 1, Sqrt[z]]*((-32*(4080 + 88291*z - 176745*z^2 - 176745*z^3 + 
       88291*z^4 + 4080*z^5))/(1215*z^2) + 
    (128*(1532 + 8127*z + 6796*z^2 + 8127*z^3 + 1532*z^4)*
      H[0, {4, 0}, Sqrt[z]])/(135*z^(3/2)) + 
    (128*(-421 - 1202*z + 1202*z^2 + 421*z^3)*H[0, {4, 1}, Sqrt[z]])/
     (135*z) - (65536*(1 + z)*H[-1, 0, 0, Sqrt[z]])/3 + 
    (65536*(1 + z)*H[0, 0, 1, Sqrt[z]])/3 + 
    (32768*(-1 + z)^2*H[0, 1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (256*(257 - 926*z + 257*z^2)*H[0, {4, 0}, {4, 1}, Sqrt[z]])/(9*Sqrt[z]) + 
    (256*(127 + 158*z + 127*z^2)*H[0, {4, 1}, {4, 0}, Sqrt[z]])/
     (9*Sqrt[z])) + H[-1, 0, Sqrt[z]]*
   ((-32*(4080 + 88291*z - 176745*z^2 - 176745*z^3 + 88291*z^4 + 4080*z^5))/
     (1215*z^2) - (8192*(-1 + z)*(1 + z)^2*H[0, 1, Sqrt[z]])/(3*z) + 
    (128*(1532 + 8127*z + 6796*z^2 + 8127*z^3 + 1532*z^4)*
      H[0, {4, 0}, Sqrt[z]])/(135*z^(3/2)) + 
    (128*(-421 - 1202*z + 1202*z^2 + 421*z^3)*H[0, {4, 1}, Sqrt[z]])/
     (135*z) + (65536*(1 + z)*H[-1, 0, 0, Sqrt[z]])/3 + 
    (32768*(-1 + z)^2*H[-1, 0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
    (32768*(-1 + z)^2*H[-1, {4, 0}, 0, Sqrt[z]])/(3*Sqrt[z]) - 
    (65536*(1 + z)*H[0, 0, 1, Sqrt[z]])/3 + 
    (128*(1137 + 790*z + 133*z^2)*H[0, 0, {4, 0}, Sqrt[z]])/(45*Sqrt[z]) + 
    (261632*(1 + z)*H[0, 0, {4, 1}, Sqrt[z]])/15 + 
    (32768*(-1 + z)^2*H[0, 1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (256*(257 - 926*z + 257*z^2)*H[0, {4, 0}, {4, 1}, Sqrt[z]])/(9*Sqrt[z]) + 
    (256*(127 + 158*z + 127*z^2)*H[0, {4, 1}, {4, 0}, Sqrt[z]])/
     (9*Sqrt[z])) - (32*(271 - 513*z - 513*z^2 + 271*z^3)*
    H[0, {4, 1}, {4, 1}, Sqrt[z]])/(81*z) + H[{4, 0}, Sqrt[z]]^2*
   ((16*(-3580 + 20677*z - 20677*z^2 + 3580*z^3))/(1215*z) + 
    (2944*(-7 - 5*z + 5*z^2 + 7*z^3)*H[{4, 1}, Sqrt[z]]^2)/(45*z) - 
    (320*(29 - 333*z - 333*z^2 + 29*z^3)*H[-1, 0, Sqrt[z]])/(27*z) - 
    (3584*(1 - 4*z - 8*z^2 - 4*z^3 + z^4)*H[-1, {4, 0}, Sqrt[z]])/
     (45*z^(3/2)) - (320*(29 - 333*z - 333*z^2 + 29*z^3)*H[0, 1, Sqrt[z]])/
     (27*z) + (1792*(1 - 4*z - 8*z^2 - 4*z^3 + z^4)*H[0, {4, 0}, Sqrt[z]])/
     (45*z^(3/2)) - (512*(2 - 41*z - 41*z^2 + 2*z^3)*H[0, {4, 1}, Sqrt[z]])/
     (9*z) + H[{4, 1}, Sqrt[z]]*((32*(-2629 - 113*z + 113*z^2 + 2629*z^3))/
       (135*z) + (16384*(1 + z)*H[-1, 0, Sqrt[z]])/3 + 
      (16384*(1 + z)*H[0, 1, Sqrt[z]])/3 + 3072*(1 + z)*
       H[0, {4, 1}, Sqrt[z]]) + (3584*(1 - 4*z - 8*z^2 - 4*z^3 + z^4)*
      H[1, {4, 0}, Sqrt[z]])/(45*z^(3/2)) - 
    (29696*(1 + z)*H[-1, -1, 0, Sqrt[z]])/3 - 
    7168*(1 + z)*H[-1, 0, 0, Sqrt[z]] - (29696*(1 + z)*H[-1, 0, 1, Sqrt[z]])/
     3 - (8192*(-1 + z^2)*H[-1, 0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (16384*(1 + z)*H[-1, 0, {4, 1}, Sqrt[z]])/3 - 
    (8192*(-1 + z^2)*H[-1, {4, 0}, 0, Sqrt[z]])/(3*Sqrt[z]) + 
    7168*(1 + z)*H[0, 0, 1, Sqrt[z]] - 
    (4096*(-1 + z^2)*H[0, 0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
    (11776*(1 + z)*H[0, 0, {4, 1}, Sqrt[z]])/3 - 
    (29696*(1 + z)*H[0, 1, 1, Sqrt[z]])/3 - 
    (8192*(-1 + z^2)*H[0, 1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (16384*(1 + z)*H[0, 1, {4, 1}, Sqrt[z]])/3 - 
    (7168*(1 + z)*H[0, {4, 0}, {4, 0}, Sqrt[z]])/3 - 
    (16384*(1 + z)*H[0, {4, 1}, 1, Sqrt[z]])/3 - 
    (8192*(-1 + z^2)*H[0, {4, 1}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    3072*(1 + z)*H[0, {4, 1}, {4, 1}, Sqrt[z]]) + 
  H[-1, {4, 0}, Sqrt[z]]*
   ((64*(2456 - 13391*z + 234479*z^2 - 13391*z^3 + 2456*z^4))/
     (1215*z^(3/2)) + (128*(1367 - 5259*z - 5259*z^2 + 1367*z^3)*
      H[0, {4, 0}, Sqrt[z]])/(135*z) - 
    (512*(-241 - 1472*z + 1472*z^3 + 241*z^4)*H[0, {4, 1}, Sqrt[z]])/
     (135*z^(3/2)) - (65536*(-1 + z)^2*H[-1, 0, 0, Sqrt[z]])/(3*Sqrt[z]) - 
    (19456*(1 + z)*H[0, 0, {4, 0}, Sqrt[z]])/5 - 
    (512*(-17 - 80*z + 97*z^2)*H[0, 0, {4, 1}, Sqrt[z]])/(15*Sqrt[z]) + 
    (19456*(-1 + z^2)*H[0, {4, 0}, {4, 0}, Sqrt[z]])/(5*Sqrt[z]) - 
    (38912*(1 + z)*H[0, {4, 0}, {4, 1}, Sqrt[z]])/5 - 
    (38912*(1 + z)*H[0, {4, 1}, {4, 0}, Sqrt[z]])/5 - 
    (19456*(-1 + z^2)*H[0, {4, 1}, {4, 1}, Sqrt[z]])/(5*Sqrt[z])) + 
  H[0, {4, 0}, Sqrt[z]]*
   ((-32*(2456 - 13391*z + 234479*z^2 - 13391*z^3 + 2456*z^4))/
     (1215*z^(3/2)) + (256*(-241 - 1472*z + 1472*z^3 + 241*z^4)*
      H[0, {4, 1}, Sqrt[z]])/(135*z^(3/2)) - 
    (512*(271 - 130*z + 271*z^2)*H[-1, -1, 0, Sqrt[z]])/(9*Sqrt[z]) + 
    (249856*(1 + z)*H[-1, -1, {4, 0}, Sqrt[z]])/15 + 
    (128*(-2377 - 3810*z + 7*z^2)*H[-1, 0, 0, Sqrt[z]])/(45*Sqrt[z]) - 
    (512*(271 - 130*z + 271*z^2)*H[-1, 0, 1, Sqrt[z]])/(9*Sqrt[z]) - 
    (256*(79 + 254*z + 79*z^2)*H[-1, 0, {4, 1}, Sqrt[z]])/(9*Sqrt[z]) + 
    (124928*(1 + z)*H[-1, {4, 0}, 0, Sqrt[z]])/15 + 
    (249856*(1 + z)*H[-1, {4, 0}, 1, Sqrt[z]])/15 + 
    (8192*(-1 + z^2)*H[-1, {4, 0}, {4, 0}, Sqrt[z]])/(15*Sqrt[z]) + 
    (249856*(1 + z)*H[-1, {4, 0}, {4, 1}, Sqrt[z]])/15 - 
    (128*(-2377 - 3810*z + 7*z^2)*H[0, 0, 1, Sqrt[z]])/(45*Sqrt[z]) + 
    (14336*(1 + z)*H[0, 0, {4, 0}, Sqrt[z]])/45 + 
    (512*(133 + 470*z + 157*z^2)*H[0, 0, {4, 1}, Sqrt[z]])/(45*Sqrt[z]) - 
    (512*(271 - 130*z + 271*z^2)*H[0, 1, 1, Sqrt[z]])/(9*Sqrt[z]) + 
    (256*(-1127 - 1270*z + 337*z^2)*H[0, 1, {4, 1}, Sqrt[z]])/(45*Sqrt[z]) - 
    (9728*(-1 + z^2)*H[0, {4, 0}, {4, 0}, Sqrt[z]])/(5*Sqrt[z]) + 
    (19456*(1 + z)*H[0, {4, 0}, {4, 1}, Sqrt[z]])/5 + 
    (19456*(1 + z)*H[0, {4, 1}, {4, 0}, Sqrt[z]])/5 + 
    (9728*(-1 + z^2)*H[0, {4, 1}, {4, 1}, Sqrt[z]])/(5*Sqrt[z])) - 
  (512*(634 - 346*z + 6941*z^2 - 346*z^3 + 634*z^4)*H[1, 1, {4, 0}, Sqrt[z]])/
   (135*z^(3/2)) - (64*(-2629 - 113*z + 113*z^2 + 2629*z^3)*
    H[1, {4, 0}, {4, 0}, Sqrt[z]])/(135*z) + 
  (512*(634 - 346*z + 6941*z^2 - 346*z^3 + 634*z^4)*
    H[1, {4, 0}, {4, 1}, Sqrt[z]])/(135*z^(3/2)) - 
  (64*(-2629 - 113*z + 113*z^2 + 2629*z^3)*H[{4, 0}, {4, 0}, {4, 1}, 
     Sqrt[z]])/(135*z) - (512*(634 - 346*z + 6941*z^2 - 346*z^3 + 634*z^4)*
    H[{4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/(135*z^(3/2)) + 
  H[1, Sqrt[z]]^2*((-32*(-2040 - 73445*z - 48129*z^2 + 48129*z^3 + 
       73445*z^4 + 2040*z^5))/(1215*z^2) + 
    (2944*(-7 - 5*z + 5*z^2 + 7*z^3)*H[{4, 0}, Sqrt[z]]^2)/(45*z) + 
    H[{4, 0}, Sqrt[z]]*((-256*(634 - 346*z + 6941*z^2 - 346*z^3 + 634*z^4))/
       (135*z^(3/2)) - (512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*
        H[{4, 1}, Sqrt[z]])/(15*z^(3/2)) - 
      (8192*(-1 + z)^2*H[{4, 1}, Sqrt[z]]^2)/Sqrt[z]) - 
    (512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[1, {4, 0}, Sqrt[z]])/
     (15*z^(3/2)) + (512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*
      H[{4, 0}, {4, 1}, Sqrt[z]])/(15*z^(3/2)) + 
    H[{4, 1}, Sqrt[z]]*((-16384*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
      (16384*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) - 
    (16384*(-1 + z)^2*H[1, 1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
    (16384*(-1 + z)^2*H[1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
    (16384*(-1 + z)^2*H[{4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
  H[{4, 1}, Sqrt[z]]^2*((320*(29 - 333*z - 333*z^2 + 29*z^3)*
      H[-1, 0, Sqrt[z]])/(27*z) + 
    (512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[-1, {4, 0}, Sqrt[z]])/
     (15*z^(3/2)) + (320*(29 - 333*z - 333*z^2 + 29*z^3)*H[0, 1, Sqrt[z]])/
     (27*z) - (256*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*
      H[0, {4, 0}, Sqrt[z]])/(15*z^(3/2)) + 
    (512*(2 - 41*z - 41*z^2 + 2*z^3)*H[0, {4, 1}, Sqrt[z]])/(9*z) - 
    (512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[1, {4, 0}, Sqrt[z]])/
     (15*z^(3/2)) + (512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*
      H[{4, 0}, {4, 1}, Sqrt[z]])/(15*z^(3/2)) + 
    (29696*(1 + z)*H[-1, -1, 0, Sqrt[z]])/3 - 
    (16384*(-1 + z)^2*H[-1, -1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
    7168*(1 + z)*H[-1, 0, 0, Sqrt[z]] + (29696*(1 + z)*H[-1, 0, 1, Sqrt[z]])/
     3 + (8192*(-1 + z^2)*H[-1, 0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
    (16384*(1 + z)*H[-1, 0, {4, 1}, Sqrt[z]])/3 - 
    (16384*(2 - 3*z + z^2)*H[-1, {4, 0}, 0, Sqrt[z]])/(3*Sqrt[z]) - 
    (16384*(-1 + z)^2*H[-1, {4, 0}, 1, Sqrt[z]])/Sqrt[z] - 
    (16384*(-1 + z)^2*H[-1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
    7168*(1 + z)*H[0, 0, 1, Sqrt[z]] + 
    (2048*(-1 - 2*z + 3*z^2)*H[0, 0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (11776*(1 + z)*H[0, 0, {4, 1}, Sqrt[z]])/3 + 
    (29696*(1 + z)*H[0, 1, 1, Sqrt[z]])/3 + 
    (8192*(-1 + z^2)*H[0, 1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
    (16384*(1 + z)*H[0, 1, {4, 1}, Sqrt[z]])/3 + 
    (8192*(-1 + z)^2*H[0, {4, 0}, 1, Sqrt[z]])/Sqrt[z] + 
    (7168*(1 + z)*H[0, {4, 0}, {4, 0}, Sqrt[z]])/3 + 
    (8192*(-1 + z)^2*H[0, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] + 
    (16384*(1 + z)*H[0, {4, 1}, 1, Sqrt[z]])/3 + 
    (8192*(-1 + z^2)*H[0, {4, 1}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
    3072*(1 + z)*H[0, {4, 1}, {4, 1}, Sqrt[z]] - 
    (16384*(-1 + z)^2*H[1, 1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
    (16384*(-1 + z)^2*H[1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
    (16384*(-1 + z)^2*H[{4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
  H[-1, Sqrt[z]]^2*((-32*(-2040 - 73445*z - 48129*z^2 + 48129*z^3 + 
       73445*z^4 + 2040*z^5))/(1215*z^2) + (57344*(1 + z)*H[0, Sqrt[z]]^3)/
     135 + (2944*(-7 - 5*z + 5*z^2 + 7*z^3)*H[{4, 0}, Sqrt[z]]^2)/(45*z) + 
    H[1, Sqrt[z]]^2*((-2048*(-1 + z)*(1 + z)^2)/z - 
      (8192*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/Sqrt[z]) + 
    H[0, Sqrt[z]]^2*((-32*(533 - 6269*z + 15137*z^2 + 8571*z^3))/(135*z) - 
      (128*(-39 - 1280*z + 1319*z^2)*H[{4, 0}, Sqrt[z]])/(15*Sqrt[z]) - 
      (173824*(1 + z)*H[{4, 1}, Sqrt[z]])/15) - 
    (128*(311 - 131*z - 131*z^2 + 311*z^3)*H[-1, 0, Sqrt[z]])/(15*z) + 
    (512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[-1, {4, 0}, Sqrt[z]])/
     (15*z^(3/2)) - (128*(311 - 131*z - 131*z^2 + 311*z^3)*H[0, 1, Sqrt[z]])/
     (15*z) - (256*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*
      H[0, {4, 0}, Sqrt[z]])/(15*z^(3/2)) + 
    (256*(523 - 3396*z - 3396*z^2 + 523*z^3)*H[0, {4, 1}, Sqrt[z]])/(135*z) + 
    H[{4, 0}, Sqrt[z]]*((-256*(634 - 346*z + 6941*z^2 - 346*z^3 + 634*z^4))/
       (135*z^(3/2)) - (512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*
        H[{4, 1}, Sqrt[z]])/(15*z^(3/2)) - 
      (8192*(-1 + z)^2*H[{4, 1}, Sqrt[z]]^2)/Sqrt[z] - 
      (45568*(-1 + z^2)*H[-1, 0, Sqrt[z]])/(5*Sqrt[z]) - 
      (45568*(-1 + z^2)*H[0, 1, Sqrt[z]])/(5*Sqrt[z]) - 
      (14848*(-1 + z^2)*H[0, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) - 
    (512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[1, {4, 0}, Sqrt[z]])/
     (15*z^(3/2)) + (512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*
      H[{4, 0}, {4, 1}, Sqrt[z]])/(15*z^(3/2)) + 
    H[1, Sqrt[z]]*((192*(-131 - 155*z + 155*z^2 + 131*z^3))/(5*z) + 
      H[{4, 0}, Sqrt[z]]*((512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4))/
         (15*z^(3/2)) + (16384*(-1 + z)^2*H[{4, 1}, Sqrt[z]])/Sqrt[z]) + 
      (16384*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
      (16384*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
    H[0, Sqrt[z]]*((16*(-33221 + 6105*z + 307425*z^2 + 221443*z^3))/(405*z) - 
      (14848*(1 + z)*H[{4, 0}, Sqrt[z]]^2)/3 + H[1, Sqrt[z]]*
       ((-4096*(-1 + z)*(1 + z)^2)/z - (16384*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/
         Sqrt[z]) - (256*(523 - 3396*z - 3396*z^2 + 523*z^3)*
        H[{4, 1}, Sqrt[z]])/(135*z) + (14848*(1 + z)*H[{4, 1}, Sqrt[z]]^2)/
       3 + H[{4, 0}, Sqrt[z]]*((128*(797 - 1715*z - 2592*z^2 + 10643*z^3 + 
           2731*z^4))/(135*z^(3/2)) + (512*(67 - 192*z + 125*z^2)*
          H[{4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
      (45568*(1 + z)*H[-1, 0, Sqrt[z]])/5 - 
      (512*(-9 - 160*z + 169*z^2)*H[-1, {4, 0}, Sqrt[z]])/(5*Sqrt[z]) - 
      16384*(1 + z)*H[0, 1, Sqrt[z]] + (256*(17 - 446*z + 17*z^2)*
        H[0, {4, 0}, Sqrt[z]])/(9*Sqrt[z]) + 
      (91136*(1 + z)*H[0, {4, 1}, Sqrt[z]])/5 + 
      (16384*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
      (16384*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
    H[{4, 1}, Sqrt[z]]*((-91136*(1 + z)*H[-1, 0, Sqrt[z]])/5 + 
      (16384*(-1 + z)^2*H[-1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
      (91136*(1 + z)*H[0, 1, Sqrt[z]])/5 - 
      (8192*(-1 + z)^2*H[0, {4, 0}, Sqrt[z]])/Sqrt[z] - 
      (29696*(1 + z)*H[0, {4, 1}, Sqrt[z]])/3 - 
      (16384*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
      (16384*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) - 
    16384*(1 + z)*H[-1, -1, 0, Sqrt[z]] - 
    (16384*(-1 + z)^2*H[-1, -1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
    (127488*(1 + z)*H[-1, 0, 0, Sqrt[z]])/5 - 
    16384*(1 + z)*H[-1, 0, 1, Sqrt[z]] + 
    (45568*(-1 + z^2)*H[-1, 0, {4, 0}, Sqrt[z]])/(5*Sqrt[z]) + 
    (91136*(1 + z)*H[-1, 0, {4, 1}, Sqrt[z]])/5 + 
    (512*(-169 + 160*z + 9*z^2)*H[-1, {4, 0}, 0, Sqrt[z]])/(5*Sqrt[z]) - 
    (16384*(-1 + z)^2*H[-1, {4, 0}, 1, Sqrt[z]])/Sqrt[z] - 
    (16384*(-1 + z)^2*H[-1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] + 
    (127488*(1 + z)*H[0, 0, 1, Sqrt[z]])/5 + 
    (512*(-83 + 395*z + 718*z^2)*H[0, 0, {4, 0}, Sqrt[z]])/(45*Sqrt[z]) - 
    (199168*(1 + z)*H[0, 0, {4, 1}, Sqrt[z]])/15 - 
    16384*(1 + z)*H[0, 1, 1, Sqrt[z]] + 
    (45568*(-1 + z^2)*H[0, 1, {4, 0}, Sqrt[z]])/(5*Sqrt[z]) + 
    (91136*(1 + z)*H[0, 1, {4, 1}, Sqrt[z]])/5 + 
    (8192*(-1 + z)^2*H[0, {4, 0}, 1, Sqrt[z]])/Sqrt[z] + 
    (124928*(1 + z)*H[0, {4, 0}, {4, 0}, Sqrt[z]])/15 + 
    (8192*(-1 + z)^2*H[0, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] + 
    (91136*(1 + z)*H[0, {4, 1}, 1, Sqrt[z]])/5 + 
    (45568*(-1 + z^2)*H[0, {4, 1}, {4, 0}, Sqrt[z]])/(5*Sqrt[z]) + 
    (29696*(1 + z)*H[0, {4, 1}, {4, 1}, Sqrt[z]])/3 - 
    (16384*(-1 + z)^2*H[1, 1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
    (16384*(-1 + z)^2*H[1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
    (16384*(-1 + z)^2*H[{4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
  H[0, Sqrt[z]]^2*((122246 + 310622*z + 3955118*z^2 - 3541146*z^3 - 
      130560*z^4)/(1215*z) + (5248*(-1 + z^2)*H[{4, 0}, Sqrt[z]]^3)/
     (9*Sqrt[z]) + H[1, Sqrt[z]]^2*((-4096*(-1 + z)*(1 + z)^2)/(3*z) - 
      (16384*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/(3*Sqrt[z])) + 
    (16*(1113 - 24155*z - 18985*z^2 + 2267*z^3)*H[{4, 1}, Sqrt[z]]^2)/
     (135*z) - (10496*(1 + z)*H[{4, 1}, Sqrt[z]]^3)/9 + 
    H[{4, 0}, Sqrt[z]]^2*((16*(-3969 + 22115*z + 21025*z^2 + 589*z^3))/
       (135*z) + (10496*(1 + z)*H[{4, 1}, Sqrt[z]])/3) + 
    (16*(2147 - 34249*z + 455*z^2 + 26375*z^3)*H[-1, 0, Sqrt[z]])/(135*z) + 
    (64*(-120 - 2407*z + 9752*z^2 + 16421*z^3 + 2784*z^4)*
      H[-1, {4, 0}, Sqrt[z]])/(135*z^(3/2)) - 
    (256*(71 - 371*z + 109*z^2 + 551*z^3)*H[0, 1, Sqrt[z]])/(45*z) + 
    (16*(324 + 15705*z + 44050*z^2 + 35597*z^3 + 3288*z^4)*
      H[0, {4, 0}, Sqrt[z]])/(135*z^(3/2)) + 
    (16*(1977 - 31941*z - 22525*z^2 + 5001*z^3)*H[0, {4, 1}, Sqrt[z]])/
     (135*z) + H[{4, 0}, Sqrt[z]]*
     ((-8*(5616 - 88227*z + 451588*z^2 + 38871*z^3 + 71008*z^4))/
       (405*z^(3/2)) - (64*(1173 - 2442*z - 1844*z^2 + 13978*z^3 + 3623*z^4)*
        H[{4, 1}, Sqrt[z]])/(135*z^(3/2)) - 
      (128*(87 - 256*z + 169*z^2)*H[{4, 1}, Sqrt[z]]^2)/(3*Sqrt[z]) + 
      (128*(117 - 1280*z + 1163*z^2)*H[-1, 0, Sqrt[z]])/(15*Sqrt[z]) - 
      7680*(1 + z)*H[-1, {4, 0}, Sqrt[z]] - 
      (1024*(-9 - 160*z + 169*z^2)*H[0, 1, Sqrt[z]])/(15*Sqrt[z]) - 
      1920*(1 + z)*H[0, {4, 0}, Sqrt[z]] - 
      (2368*(-1 + z^2)*H[0, {4, 1}, Sqrt[z]])/Sqrt[z]) - 
    (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[1, {4, 0}, Sqrt[z]])/
     (45*z^(3/2)) + (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*
      H[{4, 0}, {4, 1}, Sqrt[z]])/(45*z^(3/2)) + 
    H[1, Sqrt[z]]*((128*(-131 - 155*z + 155*z^2 + 131*z^3))/(5*z) + 
      H[{4, 0}, Sqrt[z]]*((1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4))/
         (45*z^(3/2)) + (32768*(-1 + z)^2*H[{4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
      (32768*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
      (32768*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
    H[{4, 1}, Sqrt[z]]*((16*(3819 - 5571*z + 4598*z^2 + 11908*z^3))/(405*z) + 
      (133888*(1 + z)*H[-1, 0, Sqrt[z]])/15 + 
      (1280*(-1 - 16*z + 17*z^2)*H[-1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
      (182272*(1 + z)*H[0, 1, Sqrt[z]])/15 + 
      (320*(-17 + 16*z + z^2)*H[0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
      4736*(1 + z)*H[0, {4, 1}, Sqrt[z]] - 
      (32768*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
      (32768*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
    (441856*(1 + z)*H[-1, -1, 0, Sqrt[z]])/45 - 
    (256*(-121 - 170*z + 2351*z^2)*H[-1, -1, {4, 0}, Sqrt[z]])/(45*Sqrt[z]) + 
    (314368*(1 + z)*H[-1, 0, 0, Sqrt[z]])/45 + 
    (441856*(1 + z)*H[-1, 0, 1, Sqrt[z]])/45 - 
    (64*(-407 - 1750*z + 97*z^2)*H[-1, 0, {4, 0}, Sqrt[z]])/(45*Sqrt[z]) + 
    (49664*(1 + z)*H[-1, 0, {4, 1}, Sqrt[z]])/45 - 
    (64*(-649 - 2090*z + 4799*z^2)*H[-1, {4, 0}, 0, Sqrt[z]])/(45*Sqrt[z]) - 
    (256*(-121 - 170*z + 2351*z^2)*H[-1, {4, 0}, 1, Sqrt[z]])/(45*Sqrt[z]) + 
    (19456*(1 + z)*H[-1, {4, 0}, {4, 0}, Sqrt[z]])/15 - 
    (256*(-121 - 170*z + 2351*z^2)*H[-1, {4, 0}, {4, 1}, Sqrt[z]])/
     (45*Sqrt[z]) + (91136*(1 + z)*H[0, 0, 1, Sqrt[z]])/15 + 
    (64*(150 + 1813*z + 3047*z^2)*H[0, 0, {4, 0}, Sqrt[z]])/(45*Sqrt[z]) - 
    (44224*(1 + z)*H[0, 0, {4, 1}, Sqrt[z]])/45 - 
    (32768*(1 + z)*H[0, 1, 1, Sqrt[z]])/3 + 
    (1024*(-9 - 160*z + 169*z^2)*H[0, 1, {4, 0}, Sqrt[z]])/(15*Sqrt[z]) + 
    (182272*(1 + z)*H[0, 1, {4, 1}, Sqrt[z]])/15 + 
    (16384*(-1 + z)^2*H[0, {4, 0}, 1, Sqrt[z]])/(3*Sqrt[z]) + 
    (335744*(1 + z)*H[0, {4, 0}, {4, 0}, Sqrt[z]])/45 + 
    (64*(2259 + 2000*z + 941*z^2)*H[0, {4, 0}, {4, 1}, Sqrt[z]])/
     (45*Sqrt[z]) + (182272*(1 + z)*H[0, {4, 1}, 1, Sqrt[z]])/15 + 
    (64*(-2013 + 2000*z + 5213*z^2)*H[0, {4, 1}, {4, 0}, Sqrt[z]])/
     (45*Sqrt[z]) + (211072*(1 + z)*H[0, {4, 1}, {4, 1}, Sqrt[z]])/45 - 
    (32768*(-1 + z)^2*H[1, 1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
    (32768*(-1 + z)^2*H[1, {4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) - 
    (32768*(-1 + z)^2*H[{4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
  z2*(-(810667 + 3896461*z + 1064329*z^2 - 3932773*z^3 - 130560*z^4)/
     (1215*z) + (23824*(1 + z)*z3)/45 - (71948*(1 + z)*H[0, Sqrt[z]]^3)/135 - 
    (4672*(-1 + z^2)*H[{4, 0}, Sqrt[z]]^3)/(9*Sqrt[z]) + 
    H[1, Sqrt[z]]^2*((2048*(-1 + z)*(1 + z)^2)/z + 
      (8192*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/Sqrt[z]) + 
    H[-1, Sqrt[z]]^2*((2048*(-1 + z)*(1 + z)^2)/z + 
      8192*(1 + z)*H[0, Sqrt[z]] + (8192*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/
       Sqrt[z]) - (16*(3019 - 18075*z - 20145*z^2 + 121*z^3)*
      H[{4, 1}, Sqrt[z]]^2)/(135*z) + (9344*(1 + z)*H[{4, 1}, Sqrt[z]]^3)/9 + 
    H[{4, 0}, Sqrt[z]]^2*((-16*(-5623 + 16215*z + 22005*z^2 + 2483*z^3))/
       (135*z) - (9344*(1 + z)*H[{4, 1}, Sqrt[z]])/3) + 
    H[0, Sqrt[z]]^2*((-57 + 111917*z + 515005*z^2 + 74847*z^3)/(135*z) + 
      (4*(-713 - 4096*z + 4809*z^2)*H[{4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
      (22088*(1 + z)*H[{4, 1}, Sqrt[z]])/3) + 
    (128*(151 - 291*z + 29*z^2 + 471*z^3)*H[-1, 0, Sqrt[z]])/(15*z) - 
    (512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[-1, {4, 0}, Sqrt[z]])/
     (15*z^(3/2)) + (128*(151 - 291*z + 29*z^2 + 471*z^3)*H[0, 1, Sqrt[z]])/
     (15*z) + (8*(1606 - 34627*z - 85058*z^2 - 34075*z^3 + 1342*z^4)*
      H[0, {4, 0}, Sqrt[z]])/(135*z^(3/2)) + 
    (8*(113535 - 14731/z + 94503*z - 21123*z^2)*H[0, {4, 1}, Sqrt[z]])/135 + 
    H[{4, 0}, Sqrt[z]]*((4*(65184 - 191047*z + 1322664*z^2 + 41479*z^3 + 
         183168*z^4))/(405*z^(3/2)) + 
      (32*(4987 + 2672*z - 11376*z^2 + 32032*z^3 + 9377*z^4)*
        H[{4, 1}, Sqrt[z]])/(135*z^(3/2)) + 
      (64*(311 - 768*z + 457*z^2)*H[{4, 1}, Sqrt[z]]^2)/(3*Sqrt[z]) + 
      (512*(-107 - 320*z + 427*z^2)*H[-1, 0, Sqrt[z]])/(15*Sqrt[z]) + 
      (512*(-107 - 320*z + 427*z^2)*H[0, 1, Sqrt[z]])/(15*Sqrt[z]) - 
      128*(1 + z)*H[0, {4, 0}, Sqrt[z]] + 
      (14656*(-1 + z^2)*H[0, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
    (512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[1, {4, 0}, Sqrt[z]])/
     (15*z^(3/2)) - (512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*
      H[{4, 0}, {4, 1}, Sqrt[z]])/(15*z^(3/2)) + 
    H[{4, 1}, Sqrt[z]]*((-8*(26880 + 818*z - 199*z^2 + 3219*z^3))/(405*z) + 
      (91136*(1 + z)*H[-1, 0, Sqrt[z]])/5 - 
      (16384*(-1 + z)^2*H[-1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
      (91136*(1 + z)*H[0, 1, Sqrt[z]])/5 + 
      (64*(161 - 328*z + 167*z^2)*H[0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
      (29312*(1 + z)*H[0, {4, 1}, Sqrt[z]])/3 + 
      (16384*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
      (16384*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
    H[-1, Sqrt[z]]*((192*(-131 - 155*z + 155*z^2 + 131*z^3))/(5*z) - 
      (18176*(1 + z)*H[0, Sqrt[z]]^2)/5 + H[1, Sqrt[z]]*
       ((-4096*(-1 + z)*(1 + z)^2)/z - (16384*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/
         Sqrt[z]) + H[{4, 0}, Sqrt[z]]*
       ((512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4))/(15*z^(3/2)) + 
        (16384*(-1 + z)^2*H[{4, 1}, Sqrt[z]])/Sqrt[z]) + 
      H[0, Sqrt[z]]*((-128*(-169 - 611*z + 349*z^2 + 791*z^3))/(15*z) - 
        (512*(71 - 320*z + 249*z^2)*H[{4, 0}, Sqrt[z]])/(5*Sqrt[z]) - 
        (91136*(1 + z)*H[{4, 1}, Sqrt[z]])/5) - 16384*(1 + z)*
       H[-1, 0, Sqrt[z]] - (16384*(-1 + z)^2*H[-1, {4, 0}, Sqrt[z]])/
       Sqrt[z] - 16384*(1 + z)*H[0, 1, Sqrt[z]] + 
      (8192*(-1 + z)^2*H[0, {4, 0}, Sqrt[z]])/Sqrt[z] + 
      (91136*(1 + z)*H[0, {4, 1}, Sqrt[z]])/5 + 
      (16384*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
      (16384*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
    H[0, Sqrt[z]]*((-2*(15373 + 500069*z + 2042489*z^2 + 1457061*z^3))/
       (405*z) + (19904*(1 + z)*H[{4, 0}, Sqrt[z]]^2)/3 + 
      H[1, Sqrt[z]]*((8192*(-1 + z)*(1 + z)^2)/(3*z) + 
        (32768*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/(3*Sqrt[z])) + 
      (4*(38723 - 333573*z - 272175*z^2 + 37841*z^3)*H[{4, 1}, Sqrt[z]])/
       (135*z) - (19904*(1 + z)*H[{4, 1}, Sqrt[z]]^2)/3 + 
      H[{4, 0}, Sqrt[z]]*((-16*(-52 - 43223*z - 4098*z^2 + 86471*z^3 + 
           19960*z^4))/(135*z^(3/2)) - (64*(201 - 1024*z + 823*z^2)*
          H[{4, 1}, Sqrt[z]])/(3*Sqrt[z])) - 
      (54784*(1 + z)*H[-1, 0, Sqrt[z]])/15 + 
      (512*(-9 - 160*z + 169*z^2)*H[-1, {4, 0}, Sqrt[z]])/(5*Sqrt[z]) + 
      (32768*(1 + z)*H[0, 1, Sqrt[z]])/3 + (16*(3577 + 26210*z + 12793*z^2)*
        H[0, {4, 0}, Sqrt[z]])/(45*Sqrt[z]) - 
      (131072*(1 + z)*H[0, {4, 1}, Sqrt[z]])/15 - 
      (32768*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
      (32768*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
    H[1, Sqrt[z]]*((192*(155 + 131/z - 155*z - 131*z^2))/5 + 
      H[{4, 0}, Sqrt[z]]*((-512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4))/
         (15*z^(3/2)) - (16384*(-1 + z)^2*H[{4, 1}, Sqrt[z]])/Sqrt[z]) - 
      (16384*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
      (16384*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
    16384*(1 + z)*H[-1, -1, 0, Sqrt[z]] + 
    (16384*(-1 + z)^2*H[-1, -1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
    (218624*(1 + z)*H[-1, 0, 0, Sqrt[z]])/15 + 
    16384*(1 + z)*H[-1, 0, 1, Sqrt[z]] - 
    (512*(-107 - 320*z + 427*z^2)*H[-1, 0, {4, 0}, Sqrt[z]])/(15*Sqrt[z]) - 
    (91136*(1 + z)*H[-1, 0, {4, 1}, Sqrt[z]])/5 - 
    (512*(-347 + 160*z + 187*z^2)*H[-1, {4, 0}, 0, Sqrt[z]])/(15*Sqrt[z]) + 
    (16384*(-1 + z)^2*H[-1, {4, 0}, 1, Sqrt[z]])/Sqrt[z] + 
    (16384*(-1 + z)^2*H[-1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
    (218624*(1 + z)*H[0, 0, 1, Sqrt[z]])/15 - 
    (64*(497 + 4055*z + 6018*z^2)*H[0, 0, {4, 0}, Sqrt[z]])/(45*Sqrt[z]) + 
    (22336*(1 + z)*H[0, 0, {4, 1}, Sqrt[z]])/5 + 
    16384*(1 + z)*H[0, 1, 1, Sqrt[z]] - 
    (512*(-107 - 320*z + 427*z^2)*H[0, 1, {4, 0}, Sqrt[z]])/(15*Sqrt[z]) - 
    (91136*(1 + z)*H[0, 1, {4, 1}, Sqrt[z]])/5 - 
    (8192*(-1 + z)^2*H[0, {4, 0}, 1, Sqrt[z]])/Sqrt[z] - 
    (123776*(1 + z)*H[0, {4, 0}, {4, 0}, Sqrt[z]])/15 - 
    (128*(1691 - 1025*z + 1664*z^2)*H[0, {4, 0}, {4, 1}, Sqrt[z]])/
     (45*Sqrt[z]) - (91136*(1 + z)*H[0, {4, 1}, 1, Sqrt[z]])/5 - 
    (128*(-2473 + 895*z + 3908*z^2)*H[0, {4, 1}, {4, 0}, Sqrt[z]])/
     (45*Sqrt[z]) - (149632*(1 + z)*H[0, {4, 1}, {4, 1}, Sqrt[z]])/15 + 
    (16384*(-1 + z)^2*H[1, 1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
    (16384*(-1 + z)^2*H[1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] + 
    (16384*(-1 + z)^2*H[{4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z]) - 
  (256*(311 - 131*z - 131*z^2 + 311*z^3)*H[-1, -1, -1, 0, Sqrt[z]])/(15*z) + 
  (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[-1, -1, -1, {4, 0}, 
     Sqrt[z]])/(15*z^(3/2)) - (128*(4903 - 4207*z - 14093*z^2 + 8385*z^3)*
    H[-1, -1, 0, 0, Sqrt[z]])/(135*z) - 
  (256*(311 - 131*z - 131*z^2 + 311*z^3)*H[-1, -1, 0, 1, Sqrt[z]])/(15*z) - 
  (256*(-967 - 6179*z + 6179*z^3 + 967*z^4)*H[-1, -1, 0, {4, 0}, Sqrt[z]])/
   (135*z^(3/2)) + (512*(523 - 3396*z - 3396*z^2 + 523*z^3)*
    H[-1, -1, 0, {4, 1}, Sqrt[z]])/(135*z) - 
  (256*(-1849 - 8411*z + 1296*z^2 + 3947*z^3 + 85*z^4)*
    H[-1, -1, {4, 0}, 0, Sqrt[z]])/(135*z^(3/2)) + 
  (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[-1, -1, {4, 0}, 1, 
     Sqrt[z]])/(15*z^(3/2)) - (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*
    H[-1, -1, {4, 0}, {4, 0}, Sqrt[z]])/(45*z) + 
  (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[-1, -1, {4, 0}, {4, 1}, 
     Sqrt[z]])/(15*z^(3/2)) - (32*(-19227 + 7937*z - 82815*z^2 + 7441*z^3)*
    H[-1, 0, 0, 0, Sqrt[z]])/(135*z) - 
  (128*(4903 - 4207*z - 14093*z^2 + 8385*z^3)*H[-1, 0, 0, 1, Sqrt[z]])/
   (135*z) - (128*(809 - 2795*z - 5980*z^2 + 15451*z^3 + 3707*z^4)*
    H[-1, 0, 0, {4, 0}, Sqrt[z]])/(135*z^(3/2)) + 
  (64*(4177 - 14725*z - 22961*z^2 + 2741*z^3)*H[-1, 0, 0, {4, 1}, Sqrt[z]])/
   (135*z) - (128*(4903 - 4207*z - 14093*z^2 + 8385*z^3)*
    H[-1, 0, 1, 0, Sqrt[z]])/(135*z) - 
  (256*(311 - 131*z - 131*z^2 + 311*z^3)*H[-1, 0, 1, 1, Sqrt[z]])/(15*z) - 
  (256*(-967 - 6179*z + 6179*z^3 + 967*z^4)*H[-1, 0, 1, {4, 0}, Sqrt[z]])/
   (135*z^(3/2)) + (512*(523 - 3396*z - 3396*z^2 + 523*z^3)*
    H[-1, 0, 1, {4, 1}, Sqrt[z]])/(135*z) - 
  (128*(-723 - 10922*z - 12776*z^2 + 7324*z^3 + 2175*z^4)*
    H[-1, 0, {4, 0}, 0, Sqrt[z]])/(135*z^(3/2)) - 
  (256*(-967 - 6179*z + 6179*z^3 + 967*z^4)*H[-1, 0, {4, 0}, 1, Sqrt[z]])/
   (135*z^(3/2)) - (640*(29 - 333*z - 333*z^2 + 29*z^3)*
    H[-1, 0, {4, 0}, {4, 0}, Sqrt[z]])/(27*z) - 
  (256*(-97 - 647*z + 647*z^3 + 97*z^4)*H[-1, 0, {4, 0}, {4, 1}, Sqrt[z]])/
   (27*z^(3/2)) + (64*(3335 - 17129*z - 20557*z^2 + 3583*z^3)*
    H[-1, 0, {4, 1}, 0, Sqrt[z]])/(135*z) + 
  (512*(523 - 3396*z - 3396*z^2 + 523*z^3)*H[-1, 0, {4, 1}, 1, Sqrt[z]])/
   (135*z) - (256*(-97 - 647*z + 647*z^3 + 97*z^4)*
    H[-1, 0, {4, 1}, {4, 0}, Sqrt[z]])/(27*z^(3/2)) + 
  (640*(29 - 333*z - 333*z^2 + 29*z^3)*H[-1, 0, {4, 1}, {4, 1}, Sqrt[z]])/
   (27*z) - (128*(-2572 - 19333*z - 11480*z^2 + 11271*z^3 + 2260*z^4)*
    H[-1, {4, 0}, 0, 0, Sqrt[z]])/(135*z^(3/2)) - 
  (256*(-1849 - 8411*z + 1296*z^2 + 3947*z^3 + 85*z^4)*
    H[-1, {4, 0}, 0, 1, Sqrt[z]])/(135*z^(3/2)) - 
  (128*(-241 - 9015*z - 7635*z^2 + 1691*z^3)*H[-1, {4, 0}, 0, {4, 0}, 
     Sqrt[z]])/(135*z) + (256*(1367 + 5467*z - 1296*z^2 - 1003*z^3 + 397*z^4)*
    H[-1, {4, 0}, 0, {4, 1}, Sqrt[z]])/(135*z^(3/2)) - 
  (256*(-1849 - 8411*z + 1296*z^2 + 3947*z^3 + 85*z^4)*
    H[-1, {4, 0}, 1, 0, Sqrt[z]])/(135*z^(3/2)) + 
  (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[-1, {4, 0}, 1, 1, 
     Sqrt[z]])/(15*z^(3/2)) - (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*
    H[-1, {4, 0}, 1, {4, 0}, Sqrt[z]])/(45*z) + 
  (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[-1, {4, 0}, 1, {4, 1}, 
     Sqrt[z]])/(15*z^(3/2)) - (512*(-134 - 313*z - 198*z^2 + 27*z^3)*
    H[-1, {4, 0}, {4, 0}, 0, Sqrt[z]])/(45*z) - 
  (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*H[-1, {4, 0}, {4, 0}, 1, Sqrt[z]])/
   (45*z) - (7168*(1 - 4*z - 8*z^2 - 4*z^3 + z^4)*
    H[-1, {4, 0}, {4, 0}, {4, 0}, Sqrt[z]])/(45*z^(3/2)) - 
  (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*H[-1, {4, 0}, {4, 0}, {4, 1}, Sqrt[z]])/
   (45*z) - (256*(-1849 - 8411*z + 1296*z^2 + 3947*z^3 + 85*z^4)*
    H[-1, {4, 0}, {4, 1}, 0, Sqrt[z]])/(135*z^(3/2)) + 
  (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[-1, {4, 0}, {4, 1}, 1, 
     Sqrt[z]])/(15*z^(3/2)) - (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*
    H[-1, {4, 0}, {4, 1}, {4, 0}, Sqrt[z]])/(45*z) + 
  (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[-1, {4, 0}, {4, 1}, 
     {4, 1}, Sqrt[z]])/(15*z^(3/2)) - 
  (32*(-19227 + 7937*z - 82815*z^2 + 7441*z^3)*H[0, 0, 0, 1, Sqrt[z]])/
   (135*z) + (32*(234 + 5769*z + 23450*z^2 + 31649*z^3 + 4114*z^4)*
    H[0, 0, 0, {4, 0}, Sqrt[z]])/(135*z^(3/2)) + 
  (16*(-429 - 4043*z - 17755*z^2 + 563*z^3)*H[0, 0, 0, {4, 1}, Sqrt[z]])/
   (135*z) + (128*(4903 - 4207*z - 14093*z^2 + 8385*z^3)*
    H[0, 0, 1, 1, Sqrt[z]])/(135*z) + 
  (128*(-2255 - 19049*z - 19572*z^2 - 803*z^3 + 643*z^4)*
    H[0, 0, 1, {4, 0}, Sqrt[z]])/(135*z^(3/2)) - 
  (64*(831 - 6511*z - 6051*z^2 + 1475*z^3)*H[0, 0, 1, {4, 1}, Sqrt[z]])/
   (45*z) - (128*(-317 - 284*z + 8092*z^2 + 12074*z^3 + 1617*z^4)*
    H[0, 0, {4, 0}, 1, Sqrt[z]])/(135*z^(3/2)) - 
  (64*(1483 - 8465*z - 11893*z^2 + 1731*z^3)*H[0, 0, {4, 0}, {4, 0}, 
     Sqrt[z]])/(135*z) - (128*(-1707 - 13706*z - 10976*z^2 + 4540*z^3 + 
     1191*z^4)*H[0, 0, {4, 0}, {4, 1}, Sqrt[z]])/(135*z^(3/2)) - 
  (64*(831 - 6511*z - 6051*z^2 + 1475*z^3)*H[0, 0, {4, 1}, 1, Sqrt[z]])/
   (45*z) + (128*(-865 - 5627*z - 504*z^2 + 6731*z^3 + 1069*z^4)*
    H[0, 0, {4, 1}, {4, 0}, Sqrt[z]])/(135*z^(3/2)) - 
  (256*(61 - 3105*z - 2760*z^2 + 544*z^3)*H[0, 0, {4, 1}, {4, 1}, Sqrt[z]])/
   (135*z) - (128*(1532 + 8127*z + 6796*z^2 + 8127*z^3 + 1532*z^4)*
    H[0, 1, 0, {4, 0}, Sqrt[z]])/(135*z^(3/2)) - 
  (128*(-421 - 1202*z + 1202*z^2 + 421*z^3)*H[0, 1, 0, {4, 1}, Sqrt[z]])/
   (135*z) - (256*(311 - 131*z - 131*z^2 + 311*z^3)*H[0, 1, 1, 1, Sqrt[z]])/
   (15*z) - (256*(-967 - 6179*z + 6179*z^3 + 967*z^4)*
    H[0, 1, 1, {4, 0}, Sqrt[z]])/(135*z^(3/2)) + 
  (512*(523 - 3396*z - 3396*z^2 + 523*z^3)*H[0, 1, 1, {4, 1}, Sqrt[z]])/
   (135*z) - (256*(-967 - 6179*z + 6179*z^3 + 967*z^4)*
    H[0, 1, {4, 0}, 1, Sqrt[z]])/(135*z^(3/2)) - 
  (640*(29 - 333*z - 333*z^2 + 29*z^3)*H[0, 1, {4, 0}, {4, 0}, Sqrt[z]])/
   (27*z) - (256*(-97 - 647*z + 647*z^3 + 97*z^4)*H[0, 1, {4, 0}, {4, 1}, 
     Sqrt[z]])/(27*z^(3/2)) + (512*(523 - 3396*z - 3396*z^2 + 523*z^3)*
    H[0, 1, {4, 1}, 1, Sqrt[z]])/(135*z) - 
  (256*(-97 - 647*z + 647*z^3 + 97*z^4)*H[0, 1, {4, 1}, {4, 0}, Sqrt[z]])/
   (27*z^(3/2)) + (640*(29 - 333*z - 333*z^2 + 29*z^3)*
    H[0, 1, {4, 1}, {4, 1}, Sqrt[z]])/(27*z) - 
  (64*(-1346 - 10935*z - 9954*z^2 + 841*z^3 + 582*z^4)*
    H[0, {4, 0}, 0, {4, 1}, Sqrt[z]])/(135*z^(3/2)) - 
  (512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[0, {4, 0}, 1, 1, Sqrt[z]])/
   (15*z^(3/2)) + (5888*(-7 - 5*z + 5*z^2 + 7*z^3)*
    H[0, {4, 0}, 1, {4, 0}, Sqrt[z]])/(45*z) - 
  (512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[0, {4, 0}, 1, {4, 1}, 
     Sqrt[z]])/(15*z^(3/2)) + (128*(401 - 5949*z - 4569*z^2 + 2333*z^3)*
    H[0, {4, 0}, {4, 0}, 1, Sqrt[z]])/(135*z) - 
  (1024*(-131 - 694*z + 84*z^2 + 778*z^3 + 110*z^4)*
    H[0, {4, 0}, {4, 0}, {4, 0}, Sqrt[z]])/(135*z^(3/2)) + 
  (128*(-481 - 4095*z - 2715*z^2 + 1451*z^3)*H[0, {4, 0}, {4, 0}, {4, 1}, 
     Sqrt[z]])/(135*z) - (512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*
    H[0, {4, 0}, {4, 1}, 1, Sqrt[z]])/(15*z^(3/2)) + 
  (512*(-154 + 97*z + 212*z^2 + 7*z^3)*H[0, {4, 0}, {4, 1}, {4, 0}, Sqrt[z]])/
   (45*z) - (512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*
    H[0, {4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/(15*z^(3/2)) + 
  (512*(523 - 3396*z - 3396*z^2 + 523*z^3)*H[0, {4, 1}, 1, 1, Sqrt[z]])/
   (135*z) - (256*(-97 - 647*z + 647*z^3 + 97*z^4)*
    H[0, {4, 1}, 1, {4, 0}, Sqrt[z]])/(27*z^(3/2)) + 
  (640*(29 - 333*z - 333*z^2 + 29*z^3)*H[0, {4, 1}, 1, {4, 1}, Sqrt[z]])/
   (27*z) - (256*(-967 - 6179*z + 6179*z^3 + 967*z^4)*
    H[0, {4, 1}, {4, 0}, 1, Sqrt[z]])/(135*z^(3/2)) - 
  (128*(1607 - 10179*z - 10179*z^2 + 1607*z^3)*H[0, {4, 1}, {4, 0}, {4, 0}, 
     Sqrt[z]])/(135*z) - (256*(-97 - 647*z + 647*z^3 + 97*z^4)*
    H[0, {4, 1}, {4, 0}, {4, 1}, Sqrt[z]])/(27*z^(3/2)) + 
  (640*(29 - 333*z - 333*z^2 + 29*z^3)*H[0, {4, 1}, {4, 1}, 1, Sqrt[z]])/
   (27*z) - (256*(-1 - 97*z + 97*z^3 + z^4)*H[0, {4, 1}, {4, 1}, {4, 0}, 
     Sqrt[z]])/(45*z^(3/2)) + (1024*(2 - 41*z - 41*z^2 + 2*z^3)*
    H[0, {4, 1}, {4, 1}, {4, 1}, Sqrt[z]])/(9*z) + 
  H[{4, 0}, Sqrt[z]]*((8*(200903 + 91466*z + 1135308*z^2 + 91466*z^3 + 
       200903*z^4))/(3645*z^(3/2)) - 
    (512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[{4, 1}, Sqrt[z]]^3)/
     (45*z^(3/2)) - (4096*(-1 + z)^2*H[{4, 1}, Sqrt[z]]^4)/(3*Sqrt[z]) - 
    (16384*(-1 + z)^2*H[-1, 0, Sqrt[z]]^2)/(3*Sqrt[z]) - 
    (32*(-13148 - 26357*z + 26357*z^3 + 13148*z^4)*H[0, 1, Sqrt[z]])/
     (405*z^(3/2)) - (16384*(-1 + z)^2*H[0, 1, Sqrt[z]]^2)/(3*Sqrt[z]) + 
    H[-1, 0, Sqrt[z]]*((-32*(-13148 - 26357*z + 26357*z^3 + 13148*z^4))/
       (405*z^(3/2)) - (32768*(-1 + z)^2*H[0, 1, Sqrt[z]])/(3*Sqrt[z])) + 
    (3328*(-1 + z^2)*H[0, {4, 0}, Sqrt[z]]^2)/(3*Sqrt[z]) - 
    (32*(-1280 - 2167*z + 2167*z^3 + 1280*z^4)*H[0, {4, 1}, Sqrt[z]])/
     (81*z^(3/2)) + H[0, {4, 0}, Sqrt[z]]*
     ((32*(-2629 - 113*z + 113*z^2 + 2629*z^3))/(135*z) - 
      (13312*(1 + z)*H[0, {4, 1}, Sqrt[z]])/3) + H[-1, {4, 0}, Sqrt[z]]*
     ((-64*(-2629 - 113*z + 113*z^2 + 2629*z^3))/(135*z) - 
      (13312*(-1 + z^2)*H[0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
      (26624*(1 + z)*H[0, {4, 1}, Sqrt[z]])/3) + H[{4, 1}, Sqrt[z]]^2*
     ((-256*(634 - 346*z + 6941*z^2 - 346*z^3 + 634*z^4))/(135*z^(3/2)) - 
      (8192*(-1 + z^2)*H[-1, 0, Sqrt[z]])/(3*Sqrt[z]) - 
      (8192*(-1 + z^2)*H[0, 1, Sqrt[z]])/(3*Sqrt[z]) - 
      (1536*(-1 + z^2)*H[0, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
    (64*(-2629 - 113*z + 113*z^2 + 2629*z^3)*H[1, {4, 0}, Sqrt[z]])/(135*z) + 
    (256*(-967 - 6179*z + 6179*z^3 + 967*z^4)*H[-1, -1, 0, Sqrt[z]])/
     (135*z^(3/2)) + (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*
      H[-1, -1, {4, 0}, Sqrt[z]])/(45*z) + 
    (128*(809 - 2795*z - 5980*z^2 + 15451*z^3 + 3707*z^4)*
      H[-1, 0, 0, Sqrt[z]])/(135*z^(3/2)) + 
    (256*(-967 - 6179*z + 6179*z^3 + 967*z^4)*H[-1, 0, 1, Sqrt[z]])/
     (135*z^(3/2)) + (640*(29 - 333*z - 333*z^2 + 29*z^3)*
      H[-1, 0, {4, 0}, Sqrt[z]])/(27*z) + 
    (256*(-97 - 647*z + 647*z^3 + 97*z^4)*H[-1, 0, {4, 1}, Sqrt[z]])/
     (27*z^(3/2)) + (128*(-241 - 9015*z - 7635*z^2 + 1691*z^3)*
      H[-1, {4, 0}, 0, Sqrt[z]])/(135*z) + 
    (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*H[-1, {4, 0}, 1, Sqrt[z]])/(45*z) + 
    (7168*(1 - 4*z - 8*z^2 - 4*z^3 + z^4)*H[-1, {4, 0}, {4, 0}, Sqrt[z]])/
     (45*z^(3/2)) + (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*
      H[-1, {4, 0}, {4, 1}, Sqrt[z]])/(45*z) - 
    (128*(809 - 2795*z - 5980*z^2 + 15451*z^3 + 3707*z^4)*
      H[0, 0, 1, Sqrt[z]])/(135*z^(3/2)) + 
    (32*(2069 - 14035*z - 19265*z^2 + 831*z^3)*H[0, 0, {4, 0}, Sqrt[z]])/
     (135*z) - (128*(-757 - 4562*z + 336*z^2 + 4898*z^3 + 673*z^4)*
      H[0, 0, {4, 1}, Sqrt[z]])/(135*z^(3/2)) + 
    (256*(-967 - 6179*z + 6179*z^3 + 967*z^4)*H[0, 1, 1, Sqrt[z]])/
     (135*z^(3/2)) + (640*(29 - 333*z - 333*z^2 + 29*z^3)*
      H[0, 1, {4, 0}, Sqrt[z]])/(27*z) + 
    (256*(-97 - 647*z + 647*z^3 + 97*z^4)*H[0, 1, {4, 1}, Sqrt[z]])/
     (27*z^(3/2)) - (5888*(-7 - 5*z + 5*z^2 + 7*z^3)*
      H[0, {4, 0}, 1, Sqrt[z]])/(45*z) + 
    (256*(-272 - 1327*z + 336*z^2 + 1663*z^3 + 188*z^4)*
      H[0, {4, 0}, {4, 0}, Sqrt[z]])/(135*z^(3/2)) - 
    (5888*(-7 - 5*z + 5*z^2 + 7*z^3)*H[0, {4, 0}, {4, 1}, Sqrt[z]])/(45*z) + 
    (256*(-97 - 647*z + 647*z^3 + 97*z^4)*H[0, {4, 1}, 1, Sqrt[z]])/
     (27*z^(3/2)) + (640*(29 - 333*z - 333*z^2 + 29*z^3)*
      H[0, {4, 1}, {4, 0}, Sqrt[z]])/(27*z) + 
    (256*(-17 - 116*z + 116*z^3 + 17*z^4)*H[0, {4, 1}, {4, 1}, Sqrt[z]])/
     (9*z^(3/2)) + H[{4, 1}, Sqrt[z]]*
     ((-64*(2456 - 13391*z + 234479*z^2 - 13391*z^3 + 2456*z^4))/
       (1215*z^(3/2)) - (256*(-97 - 647*z + 647*z^3 + 97*z^4)*
        H[-1, 0, Sqrt[z]])/(27*z^(3/2)) - (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*
        H[-1, {4, 0}, Sqrt[z]])/(45*z) - 
      (256*(-97 - 647*z + 647*z^3 + 97*z^4)*H[0, 1, Sqrt[z]])/(27*z^(3/2)) + 
      (5888*(-7 - 5*z + 5*z^2 + 7*z^3)*H[0, {4, 0}, Sqrt[z]])/(45*z) - 
      (256*(-17 - 116*z + 116*z^3 + 17*z^4)*H[0, {4, 1}, Sqrt[z]])/
       (9*z^(3/2)) + (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*H[1, {4, 0}, Sqrt[z]])/
       (45*z) + (29696*(-1 + z^2)*H[-1, -1, 0, Sqrt[z]])/(3*Sqrt[z]) + 
      (1024*(43 - 128*z + 85*z^2)*H[-1, 0, 0, Sqrt[z]])/(3*Sqrt[z]) + 
      (29696*(-1 + z^2)*H[-1, 0, 1, Sqrt[z]])/(3*Sqrt[z]) - 
      (32768*(1 + z)*H[-1, 0, {4, 0}, Sqrt[z]])/3 + 
      (16384*(-1 + z^2)*H[-1, 0, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) - 
      (32768*(1 + z)*H[-1, {4, 0}, 0, Sqrt[z]])/3 - 
      (1024*(43 - 128*z + 85*z^2)*H[0, 0, 1, Sqrt[z]])/(3*Sqrt[z]) - 
      (16384*(1 + z)*H[0, 0, {4, 0}, Sqrt[z]])/3 - 
      (11776*(-1 + z^2)*H[0, 0, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) + 
      (29696*(-1 + z^2)*H[0, 1, 1, Sqrt[z]])/(3*Sqrt[z]) - 
      (32768*(1 + z)*H[0, 1, {4, 0}, Sqrt[z]])/3 + 
      (16384*(-1 + z^2)*H[0, 1, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) + 
      (7168*(-1 + z^2)*H[0, {4, 0}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
      (16384*(-1 + z^2)*H[0, {4, 1}, 1, Sqrt[z]])/(3*Sqrt[z]) - 
      (32768*(1 + z)*H[0, {4, 1}, {4, 0}, Sqrt[z]])/3 + 
      (3072*(-1 + z^2)*H[0, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
    (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*H[1, 1, {4, 0}, Sqrt[z]])/(45*z) - 
    (7168*(1 - 4*z - 8*z^2 - 4*z^3 + z^4)*H[1, {4, 0}, {4, 0}, Sqrt[z]])/
     (45*z^(3/2)) - (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*
      H[1, {4, 0}, {4, 1}, Sqrt[z]])/(45*z) - 
    (91136*(-1 + z^2)*H[-1, -1, -1, 0, Sqrt[z]])/(5*Sqrt[z]) - 
    (199168*(-1 + z^2)*H[-1, -1, 0, 0, Sqrt[z]])/(15*Sqrt[z]) - 
    (91136*(-1 + z^2)*H[-1, -1, 0, 1, Sqrt[z]])/(5*Sqrt[z]) + 
    (59392*(1 + z)*H[-1, -1, 0, {4, 0}, Sqrt[z]])/3 - 
    (29696*(-1 + z^2)*H[-1, -1, 0, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) + 
    (59392*(1 + z)*H[-1, -1, {4, 0}, 0, Sqrt[z]])/3 + 
    (282368*(-1 + z^2)*H[-1, 0, 0, 0, Sqrt[z]])/(15*Sqrt[z]) - 
    (199168*(-1 + z^2)*H[-1, 0, 0, 1, Sqrt[z]])/(15*Sqrt[z]) + 
    14336*(1 + z)*H[-1, 0, 0, {4, 0}, Sqrt[z]] - 
    (7168*(-1 + z^2)*H[-1, 0, 0, {4, 1}, Sqrt[z]])/Sqrt[z] - 
    (199168*(-1 + z^2)*H[-1, 0, 1, 0, Sqrt[z]])/(15*Sqrt[z]) - 
    (91136*(-1 + z^2)*H[-1, 0, 1, 1, Sqrt[z]])/(5*Sqrt[z]) + 
    (59392*(1 + z)*H[-1, 0, 1, {4, 0}, Sqrt[z]])/3 - 
    (29696*(-1 + z^2)*H[-1, 0, 1, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) + 
    14336*(1 + z)*H[-1, 0, {4, 0}, 0, Sqrt[z]] + 
    (59392*(1 + z)*H[-1, 0, {4, 0}, 1, Sqrt[z]])/3 + 
    (16384*(-1 + z^2)*H[-1, 0, {4, 0}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
    (32768*(1 + z)*H[-1, 0, {4, 0}, {4, 1}, Sqrt[z]])/3 - 
    (7168*(-1 + z^2)*H[-1, 0, {4, 1}, 0, Sqrt[z]])/Sqrt[z] - 
    (29696*(-1 + z^2)*H[-1, 0, {4, 1}, 1, Sqrt[z]])/(3*Sqrt[z]) + 
    (32768*(1 + z)*H[-1, 0, {4, 1}, {4, 0}, Sqrt[z]])/3 - 
    (16384*(-1 + z^2)*H[-1, 0, {4, 1}, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) + 
    (72704*(1 + z)*H[-1, {4, 0}, 0, 0, Sqrt[z]])/3 + 
    (59392*(1 + z)*H[-1, {4, 0}, 0, 1, Sqrt[z]])/3 + 
    (16384*(-1 + z^2)*H[-1, {4, 0}, 0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
    (32768*(1 + z)*H[-1, {4, 0}, 0, {4, 1}, Sqrt[z]])/3 + 
    (59392*(1 + z)*H[-1, {4, 0}, 1, 0, Sqrt[z]])/3 + 
    (1024*(-1 + z^2)*H[-1, {4, 0}, {4, 0}, 0, Sqrt[z]])/Sqrt[z] + 
    (59392*(1 + z)*H[-1, {4, 0}, {4, 1}, 0, Sqrt[z]])/3 + 
    (282368*(-1 + z^2)*H[0, 0, 0, 1, Sqrt[z]])/(15*Sqrt[z]) - 
    (16384*(1 + z)*H[0, 0, 0, {4, 0}, Sqrt[z]])/3 - 
    (704*(-1 + z^2)*H[0, 0, 0, {4, 1}, Sqrt[z]])/Sqrt[z] + 
    (199168*(-1 + z^2)*H[0, 0, 1, 1, Sqrt[z]])/(15*Sqrt[z]) - 
    14336*(1 + z)*H[0, 0, 1, {4, 0}, Sqrt[z]] + 
    (7168*(-1 + z^2)*H[0, 0, 1, {4, 1}, Sqrt[z]])/Sqrt[z] + 
    (29696*(1 + z)*H[0, 0, {4, 0}, 1, Sqrt[z]])/3 + 
    (11264*(-1 + z^2)*H[0, 0, {4, 0}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
    14336*(1 + z)*H[0, 0, {4, 0}, {4, 1}, Sqrt[z]] + 
    (7168*(-1 + z^2)*H[0, 0, {4, 1}, 1, Sqrt[z]])/Sqrt[z] - 
    (29696*(1 + z)*H[0, 0, {4, 1}, {4, 0}, Sqrt[z]])/3 + 
    (11776*(-1 + z^2)*H[0, 0, {4, 1}, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) - 
    (91136*(-1 + z^2)*H[0, 1, 1, 1, Sqrt[z]])/(5*Sqrt[z]) + 
    (59392*(1 + z)*H[0, 1, 1, {4, 0}, Sqrt[z]])/3 - 
    (29696*(-1 + z^2)*H[0, 1, 1, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) + 
    (59392*(1 + z)*H[0, 1, {4, 0}, 1, Sqrt[z]])/3 + 
    (16384*(-1 + z^2)*H[0, 1, {4, 0}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
    (32768*(1 + z)*H[0, 1, {4, 0}, {4, 1}, Sqrt[z]])/3 - 
    (29696*(-1 + z^2)*H[0, 1, {4, 1}, 1, Sqrt[z]])/(3*Sqrt[z]) + 
    (32768*(1 + z)*H[0, 1, {4, 1}, {4, 0}, Sqrt[z]])/3 - 
    (16384*(-1 + z^2)*H[0, 1, {4, 1}, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) + 
    (13312*(1 + z)*H[0, {4, 0}, 0, {4, 1}, Sqrt[z]])/3 - 
    (13312*(-1 + z^2)*H[0, {4, 0}, {4, 0}, 1, Sqrt[z]])/(3*Sqrt[z]) + 
    (26624*(1 + z)*H[0, {4, 0}, {4, 0}, {4, 0}, Sqrt[z]])/3 - 
    (7168*(-1 + z^2)*H[0, {4, 0}, {4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) + 
    (2048*(-1 + z^2)*H[0, {4, 0}, {4, 1}, {4, 0}, Sqrt[z]])/Sqrt[z] - 
    (29696*(-1 + z^2)*H[0, {4, 1}, 1, 1, Sqrt[z]])/(3*Sqrt[z]) + 
    (32768*(1 + z)*H[0, {4, 1}, 1, {4, 0}, Sqrt[z]])/3 - 
    (16384*(-1 + z^2)*H[0, {4, 1}, 1, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) + 
    (59392*(1 + z)*H[0, {4, 1}, {4, 0}, 1, Sqrt[z]])/3 + 
    (22528*(-1 + z^2)*H[0, {4, 1}, {4, 0}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
    (32768*(1 + z)*H[0, {4, 1}, {4, 0}, {4, 1}, Sqrt[z]])/3 - 
    (16384*(-1 + z^2)*H[0, {4, 1}, {4, 1}, 1, Sqrt[z]])/(3*Sqrt[z]) + 
    2048*(1 + z)*H[0, {4, 1}, {4, 1}, {4, 0}, Sqrt[z]] - 
    (3072*(-1 + z^2)*H[0, {4, 1}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
  Pi*((-2*(200903 + 91466*z + 1135308*z^2 + 91466*z^3 + 200903*z^4))/
     (3645*z^(3/2)) + ((4645 + 66344*z + 228931*z^2)*z2^2)/(180*Sqrt[z]) + 
    ((77 + 608*z + 1875*z^2)*H[0, Sqrt[z]]^4)/(45*Sqrt[z]) + 
    (64*(-7 - 5*z + 5*z^2 + 7*z^3)*H[{4, 0}, Sqrt[z]]^3)/(45*z) + 
    (128*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[{4, 1}, Sqrt[z]]^3)/
     (45*z^(3/2)) + (1024*(-1 + z)^2*H[{4, 1}, Sqrt[z]]^4)/(3*Sqrt[z]) + 
    z3*((32*(-20 - 419*z + 24*z^2 + 547*z^3 + 148*z^4))/(45*z^(3/2)) - 
      (16*(5 + 24*z + 115*z^2)*H[0, Sqrt[z]])/(3*Sqrt[z]) - 
      512*(1 + z)*H[{4, 0}, Sqrt[z]] + (256*(1 - 8*z + 7*z^2)*
        H[{4, 1}, Sqrt[z]])/(3*Sqrt[z])) + H[0, Sqrt[z]]^3*
     ((-4*(15 + 280*z + 10926*z^2 + 11574*z^3 + 1909*z^4))/(135*z^(3/2)) + 
      (2576*(1 + z)*H[{4, 0}, Sqrt[z]])/9 - 
      (56*(-7 - 32*z + 39*z^2)*H[{4, 1}, Sqrt[z]])/(9*Sqrt[z])) + 
    (8*(5831 + 3361*z + 3361*z^2 + 5831*z^3)*H[0, {4, 0}, Sqrt[z]])/(405*z) + 
    (32*(37 + 122*z + 37*z^2)*H[0, {4, 0}, Sqrt[z]]^2)/(9*Sqrt[z]) - 
    (16*(-3374 - 7761*z + 7761*z^3 + 3374*z^4)*H[0, {4, 1}, Sqrt[z]])/
     (405*z^(3/2)) + (32*(61 + 74*z + 61*z^2)*H[0, {4, 1}, Sqrt[z]]^2)/
     (9*Sqrt[z]) + H[{4, 1}, Sqrt[z]]^2*
     ((64*(634 - 346*z + 6941*z^2 - 346*z^3 + 634*z^4))/(135*z^(3/2)) - 
      (1792*(1 + z)*H[0, {4, 0}, Sqrt[z]])/3 - 
      (896*(-1 + z^2)*H[0, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
    H[{4, 0}, Sqrt[z]]^2*((-64*(34 - 116*z - 139*z^2 - 116*z^3 + 34*z^4))/
       (135*z^(3/2)) - (896*(1 - 4*z - 8*z^2 - 4*z^3 + z^4)*
        H[{4, 1}, Sqrt[z]])/(45*z^(3/2)) + 
      (1792*(1 + z)*H[0, {4, 0}, Sqrt[z]])/3 + 
      (896*(-1 + z^2)*H[0, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
    H[0, Sqrt[z]]^2*((8*(-720 - 10336*z + 35083*z^2 + 8260*z^3 + 9054*z^4))/
       (405*z^(3/2)) - (800*(-1 + z^2)*H[{4, 0}, Sqrt[z]]^2)/(3*Sqrt[z]) + 
      (16*(18 - 3207*z - 274*z^2 + 6743*z^3 + 1498*z^4)*H[{4, 1}, Sqrt[z]])/
       (135*z^(3/2)) + (160*(3 - 16*z + 13*z^2)*H[{4, 1}, Sqrt[z]]^2)/
       (3*Sqrt[z]) + H[{4, 0}, Sqrt[z]]*
       ((4*(3243 - 27725*z - 25255*z^2 + 617*z^3))/(135*z) - 
        (3200*(1 + z)*H[{4, 1}, Sqrt[z]])/3) - 
      (13696*(1 + z)*H[0, {4, 0}, Sqrt[z]])/45 - 
      (16*(177 + 1210*z + 1753*z^2)*H[0, {4, 1}, Sqrt[z]])/(45*Sqrt[z])) + 
    z2*((-2*(7952 - 83433*z + 364368*z^2 + 59187*z^3 + 80092*z^4))/
       (405*z^(3/2)) + ((-1437 - 13948*z - 40735*z^2)*H[0, Sqrt[z]]^2)/
       (45*Sqrt[z]) + (1424*(-1 + z^2)*H[{4, 0}, Sqrt[z]]^2)/(3*Sqrt[z]) - 
      (8*(1262 - 7763*z - 8586*z^2 + 28067*z^3 + 6622*z^4)*
        H[{4, 1}, Sqrt[z]])/(135*z^(3/2)) - 
      (16*(127 - 432*z + 305*z^2)*H[{4, 1}, Sqrt[z]]^2)/(3*Sqrt[z]) + 
      H[{4, 0}, Sqrt[z]]*((2*(-17567 + 79545*z + 106635*z^2 + 2107*z^3))/
         (135*z) + (5696*(1 + z)*H[{4, 1}, Sqrt[z]])/3) + 
      H[0, Sqrt[z]]*((2*(-1095 - 17252*z + 104538*z^2 + 162750*z^3 + 
           26803*z^4))/(135*z^(3/2)) - (6760*(1 + z)*H[{4, 0}, Sqrt[z]])/3 + 
        (4*(-157 - 1376*z + 1533*z^2)*H[{4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
      (4928*(1 + z)*H[0, {4, 0}, Sqrt[z]])/5 + 
      (8*(-347 + 4370*z + 7357*z^2)*H[0, {4, 1}, Sqrt[z]])/(45*Sqrt[z])) + 
    (8*(299 - 965*z - 1507*z^2 + 877*z^3)*H[0, 0, {4, 0}, Sqrt[z]])/(45*z) - 
    (32*(-36 - 355*z - 280*z^2 + 611*z^3 + 132*z^4)*H[0, 0, {4, 1}, Sqrt[z]])/
     (45*z^(3/2)) + (448*(-4 - 23*z + 23*z^3 + 4*z^4)*
      H[0, {4, 0}, {4, 0}, Sqrt[z]])/(15*z^(3/2)) + 
    (64*(49 - 103*z - 103*z^2 + 49*z^3)*H[0, {4, 0}, {4, 1}, Sqrt[z]])/
     (15*z) + (64*(49 - 103*z - 103*z^2 + 49*z^3)*H[0, {4, 1}, {4, 0}, 
       Sqrt[z]])/(15*z) - (448*(-4 - 23*z + 23*z^3 + 4*z^4)*
      H[0, {4, 1}, {4, 1}, Sqrt[z]])/(15*z^(3/2)) + 
    H[{4, 0}, Sqrt[z]]*((-8*(-3580 + 20677*z - 20677*z^2 + 3580*z^3))/
       (1215*z) - (1472*(-7 - 5*z + 5*z^2 + 7*z^3)*H[{4, 1}, Sqrt[z]]^2)/
       (45*z) - (1472*(-2 - 13*z + 13*z^3 + 2*z^4)*H[0, {4, 0}, Sqrt[z]])/
       (27*z^(3/2)) - (32*(97 - 681*z - 681*z^2 + 97*z^3)*
        H[0, {4, 1}, Sqrt[z]])/(27*z) + H[{4, 1}, Sqrt[z]]*
       ((-16*(-2629 - 113*z + 113*z^2 + 2629*z^3))/(135*z) - 
        (1792*(-1 + z^2)*H[0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
        (3584*(1 + z)*H[0, {4, 1}, Sqrt[z]])/3) - 
      (256*(-1 + z^2)*H[0, 0, {4, 0}, Sqrt[z]])/Sqrt[z] + 
      512*(1 + z)*H[0, 0, {4, 1}, Sqrt[z]] - 1024*(1 + z)*
       H[0, {4, 0}, {4, 0}, Sqrt[z]] - 
      (512*(-1 + z^2)*H[0, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
      (512*(-1 + z^2)*H[0, {4, 1}, {4, 0}, Sqrt[z]])/Sqrt[z] + 
      1024*(1 + z)*H[0, {4, 1}, {4, 1}, Sqrt[z]]) + 
    H[{4, 1}, Sqrt[z]]*((16*(2456 - 13391*z + 234479*z^2 - 13391*z^3 + 
         2456*z^4))/(1215*z^(3/2)) + (32*(97 - 681*z - 681*z^2 + 97*z^3)*
        H[0, {4, 0}, Sqrt[z]])/(27*z) - (1472*(-2 - 13*z + 13*z^3 + 2*z^4)*
        H[0, {4, 1}, Sqrt[z]])/(27*z^(3/2)) - 
      512*(1 + z)*H[0, 0, {4, 0}, Sqrt[z]] - 
      (256*(1 - 8*z + 7*z^2)*H[0, 0, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) + 
      (512*(-1 + z^2)*H[0, {4, 0}, {4, 0}, Sqrt[z]])/Sqrt[z] - 
      1024*(1 + z)*H[0, {4, 0}, {4, 1}, Sqrt[z]] - 
      1024*(1 + z)*H[0, {4, 1}, {4, 0}, Sqrt[z]] - 
      (512*(-1 + z^2)*H[0, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
    H[0, Sqrt[z]]*((2*(-39212 - 52605*z - 937916*z^2 + 159733*z^3 + 
         19564*z^4))/(1215*z^(3/2)) - 256*(1 + z)*H[{4, 0}, Sqrt[z]]^3 - 
      (32*(209 + 164*z - 432*z^2 + 1324*z^3 + 379*z^4)*H[{4, 1}, Sqrt[z]]^2)/
       (45*z^(3/2)) - (128*(13 - 32*z + 19*z^2)*H[{4, 1}, Sqrt[z]]^3)/
       (3*Sqrt[z]) + H[{4, 0}, Sqrt[z]]^2*
       ((32*(-71 - 636*z - 112*z^2 + 524*z^3 + 99*z^4))/(45*z^(3/2)) + 
        (384*(-1 + z^2)*H[{4, 1}, Sqrt[z]])/Sqrt[z]) - 
      (16*(1035 - 5519*z - 4999*z^2 + 1699*z^3)*H[0, {4, 0}, Sqrt[z]])/
       (135*z) + (16*(-246 - 265*z + 9186*z^2 + 11511*z^3 + 1682*z^4)*
        H[0, {4, 1}, Sqrt[z]])/(135*z^(3/2)) + H[{4, 0}, Sqrt[z]]*
       ((16*(-4621 + 1113*z + 1452*z^2 + 3266*z^3))/(405*z) + 
        (64*(-201 + 705*z + 935*z^2 + 121*z^3)*H[{4, 1}, Sqrt[z]])/(45*z) + 
        768*(1 + z)*H[{4, 1}, Sqrt[z]]^2 + 
        (1664*(-1 + z^2)*H[0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
        (3328*(1 + z)*H[0, {4, 1}, Sqrt[z]])/3) + H[{4, 1}, Sqrt[z]]*
       ((-8*(8816 - 19139*z + 166584*z^2 + 2531*z^3 + 21616*z^4))/
         (405*z^(3/2)) + (3328*(1 + z)*H[0, {4, 0}, Sqrt[z]])/3 + 
        (128*(-9 - 8*z + 17*z^2)*H[0, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
      (384*(1 + z)*H[0, 0, {4, 0}, Sqrt[z]])/5 + 
      (128*(1 + 5*z + 24*z^2)*H[0, 0, {4, 1}, Sqrt[z]])/(5*Sqrt[z]) - 
      (256*(-11 + 55*z + 46*z^2)*H[0, {4, 0}, {4, 0}, Sqrt[z]])/
       (15*Sqrt[z]) + (4864*(1 + z)*H[0, {4, 0}, {4, 1}, Sqrt[z]])/5 + 
      (4864*(1 + z)*H[0, {4, 1}, {4, 0}, Sqrt[z]])/5 + 
      (256*(-11 + 55*z + 46*z^2)*H[0, {4, 1}, {4, 1}, Sqrt[z]])/
       (15*Sqrt[z])) + (2336*(1 + z)*H[0, 0, 0, {4, 0}, Sqrt[z]])/15 + 
    (1168*(-1 + z^2)*H[0, 0, 0, {4, 1}, Sqrt[z]])/(15*Sqrt[z]) + 
    (1152*(-1 + z^2)*H[0, 0, {4, 0}, {4, 0}, Sqrt[z]])/(5*Sqrt[z]) - 
    (2304*(1 + z)*H[0, 0, {4, 0}, {4, 1}, Sqrt[z]])/5 - 
    (2304*(1 + z)*H[0, 0, {4, 1}, {4, 0}, Sqrt[z]])/5 - 
    (1152*(-1 + z^2)*H[0, 0, {4, 1}, {4, 1}, Sqrt[z]])/(5*Sqrt[z]) + 
    (4608*(1 + z)*H[0, {4, 0}, {4, 0}, {4, 0}, Sqrt[z]])/5 + 
    (2304*(-1 + z^2)*H[0, {4, 0}, {4, 0}, {4, 1}, Sqrt[z]])/(5*Sqrt[z]) + 
    (2304*(-1 + z^2)*H[0, {4, 0}, {4, 1}, {4, 0}, Sqrt[z]])/(5*Sqrt[z]) - 
    (4608*(1 + z)*H[0, {4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/5 + 
    (2304*(-1 + z^2)*H[0, {4, 1}, {4, 0}, {4, 0}, Sqrt[z]])/(5*Sqrt[z]) - 
    (4608*(1 + z)*H[0, {4, 1}, {4, 0}, {4, 1}, Sqrt[z]])/5 - 
    (4608*(1 + z)*H[0, {4, 1}, {4, 1}, {4, 0}, Sqrt[z]])/5 - 
    (2304*(-1 + z^2)*H[0, {4, 1}, {4, 1}, {4, 1}, Sqrt[z]])/(5*Sqrt[z])) - 
  (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[1, 1, 1, {4, 0}, Sqrt[z]])/
   (15*z^(3/2)) - (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*
    H[1, 1, {4, 0}, {4, 0}, Sqrt[z]])/(45*z) + 
  (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[1, 1, {4, 0}, {4, 1}, 
     Sqrt[z]])/(15*z^(3/2)) + (7168*(1 - 4*z - 8*z^2 - 4*z^3 + z^4)*
    H[1, {4, 0}, {4, 0}, {4, 0}, Sqrt[z]])/(45*z^(3/2)) + 
  (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*H[1, {4, 0}, {4, 0}, {4, 1}, Sqrt[z]])/
   (45*z) + (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*H[1, {4, 0}, {4, 1}, {4, 0}, 
     Sqrt[z]])/(45*z) - (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*
    H[1, {4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/(15*z^(3/2)) - 
  (7168*(1 - 4*z - 8*z^2 - 4*z^3 + z^4)*H[{4, 0}, {4, 0}, {4, 0}, {4, 1}, 
     Sqrt[z]])/(45*z^(3/2)) + (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*
    H[{4, 0}, {4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/(45*z) + 
  (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[{4, 0}, {4, 1}, {4, 1}, 
     {4, 1}, Sqrt[z]])/(15*z^(3/2)) + H[1, Sqrt[z]]*
   ((4*(-44160 + 145501*z + 2495493*z^2 - 2495493*z^3 - 145501*z^4 + 
       44160*z^5))/(3645*z^2) - (3584*(1 - 4*z - 8*z^2 - 4*z^3 + z^4)*
      H[{4, 0}, Sqrt[z]]^3)/(135*z^(3/2)) + H[{4, 0}, Sqrt[z]]^2*
     ((-32*(-2629 - 113*z + 113*z^2 + 2629*z^3))/(135*z) - 
      (5888*(-7 - 5*z + 5*z^2 + 7*z^3)*H[{4, 1}, Sqrt[z]])/(45*z)) + 
    (512*(634 - 346*z + 6941*z^2 - 346*z^3 + 634*z^4)*H[1, {4, 0}, Sqrt[z]])/
     (135*z^(3/2)) - (512*(634 - 346*z + 6941*z^2 - 346*z^3 + 634*z^4)*
      H[{4, 0}, {4, 1}, Sqrt[z]])/(135*z^(3/2)) + 
    H[{4, 1}, Sqrt[z]]^2*((16384*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
      (16384*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) - 
    (16384*(-1 + z)*(1 + z)^2*H[-1, 0, 0, Sqrt[z]])/(3*z) + 
    (16384*(-1 + z)*(1 + z)^2*H[0, 0, 1, Sqrt[z]])/(3*z) + 
    H[{4, 0}, Sqrt[z]]*((64*(2456 - 13391*z + 234479*z^2 - 13391*z^3 + 
         2456*z^4))/(1215*z^(3/2)) + 
      (512*(634 - 346*z + 6941*z^2 - 346*z^3 + 634*z^4)*H[{4, 1}, Sqrt[z]])/
       (135*z^(3/2)) + (512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*
        H[{4, 1}, Sqrt[z]]^2)/(15*z^(3/2)) + 
      (16384*(-1 + z)^2*H[{4, 1}, Sqrt[z]]^3)/(3*Sqrt[z]) - 
      (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*H[1, {4, 0}, Sqrt[z]])/(45*z) - 
      (65536*(-1 + z)^2*H[-1, 0, 0, Sqrt[z]])/(3*Sqrt[z]) + 
      (65536*(-1 + z)^2*H[0, 0, 1, Sqrt[z]])/(3*Sqrt[z])) + 
    (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[1, 1, {4, 0}, Sqrt[z]])/
     (15*z^(3/2)) + (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*
      H[1, {4, 0}, {4, 0}, Sqrt[z]])/(45*z) - 
    (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[1, {4, 0}, {4, 1}, 
       Sqrt[z]])/(15*z^(3/2)) + (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*
      H[{4, 0}, {4, 0}, {4, 1}, Sqrt[z]])/(45*z) + 
    (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[{4, 0}, {4, 1}, {4, 1}, 
       Sqrt[z]])/(15*z^(3/2)) + H[{4, 1}, Sqrt[z]]*
     ((1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[1, {4, 0}, Sqrt[z]])/
       (15*z^(3/2)) - (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*
        H[{4, 0}, {4, 1}, Sqrt[z]])/(15*z^(3/2)) + 
      (32768*(-1 + z)^2*H[1, 1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
      (32768*(-1 + z)^2*H[1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] + 
      (32768*(-1 + z)^2*H[{4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
    (32768*(-1 + z)^2*H[1, 1, 1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
    (32768*(-1 + z)^2*H[1, 1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] + 
    (32768*(-1 + z)^2*H[1, {4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
    (32768*(-1 + z)^2*H[{4, 0}, {4, 1}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
  H[0, Sqrt[z]]*(-(23040 + 2515909*z + 24303463*z^2 + 44267407*z^3 + 
       3679917*z^4 - 330240*z^5)/(3645*z^2) + 
    256*(1 + z)*H[{4, 0}, Sqrt[z]]^4 + H[1, Sqrt[z]]^3*
     ((-4096*(-1 + z)*(1 + z)^2)/(3*z) - 
      (16384*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/(3*Sqrt[z])) - 
    (512*(2 - 41*z - 41*z^2 + 2*z^3)*H[{4, 1}, Sqrt[z]]^3)/(27*z) + 
    256*(1 + z)*H[{4, 1}, Sqrt[z]]^4 + H[{4, 0}, Sqrt[z]]^3*
     ((-128*(-57 - 692*z - 224*z^2 + 468*z^3 + 113*z^4))/(135*z^(3/2)) - 
      (512*(-1 + z^2)*H[{4, 1}, Sqrt[z]])/Sqrt[z]) - 
    (16384*(1 + z)*H[-1, 0, Sqrt[z]]^2)/3 - 
    (16384*(1 + z)*H[0, 1, Sqrt[z]]^2)/3 - 
    (100864*(1 + z)*H[0, {4, 0}, Sqrt[z]]^2)/45 - 
    (32*(3192 - 1831*z + 3423*z^2 + 11180*z^3)*H[0, {4, 1}, Sqrt[z]])/
     (405*z) + (4096*(1 + z)*H[0, {4, 1}, Sqrt[z]]^2)/45 + 
    H[{4, 0}, Sqrt[z]]^2*((-16*(-17129 + 1887*z + 3243*z^2 + 14419*z^3))/
       (405*z) - (256*(-181 + 295*z + 525*z^2 + 141*z^3)*H[{4, 1}, Sqrt[z]])/
       (45*z) - 1536*(1 + z)*H[{4, 1}, Sqrt[z]]^2 - 
      (8192*(1 + z)*H[-1, 0, Sqrt[z]])/3 + 
      (8192*(-1 + z^2)*H[-1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
      (29696*(1 + z)*H[0, 1, Sqrt[z]])/3 - 
      (16384*(1 + z)*H[0, {4, 1}, Sqrt[z]])/3) + H[0, {4, 0}, Sqrt[z]]*
     ((32*(3214 - 6111*z + 72336*z^2 - 6111*z^3 + 3214*z^4))/(405*z^(3/2)) - 
      (54784*(-1 + z^2)*H[0, {4, 1}, Sqrt[z]])/(45*Sqrt[z])) + 
    H[-1, {4, 0}, Sqrt[z]]*((-32*(2068 - 34661*z + 166584*z^2 + 18053*z^3 + 
         28364*z^4))/(405*z^(3/2)) + (124928*(1 + z)*H[0, {4, 0}, Sqrt[z]])/
       15 + (256*(-97 + 790*z + 1367*z^2)*H[0, {4, 1}, Sqrt[z]])/
       (45*Sqrt[z])) + (512*(634 - 346*z + 6941*z^2 - 346*z^3 + 634*z^4)*
      H[1, {4, 0}, Sqrt[z]])/(135*z^(3/2)) - 
    (512*(634 - 346*z + 6941*z^2 - 346*z^3 + 634*z^4)*
      H[{4, 0}, {4, 1}, Sqrt[z]])/(135*z^(3/2)) + 
    H[1, Sqrt[z]]^2*((192*(-131 - 155*z + 155*z^2 + 131*z^3))/(5*z) + 
      H[{4, 0}, Sqrt[z]]*((512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4))/
         (15*z^(3/2)) + (16384*(-1 + z)^2*H[{4, 1}, Sqrt[z]])/Sqrt[z]) + 
      (16384*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
      (16384*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
    H[{4, 1}, Sqrt[z]]^2*((-16*(271 - 513*z - 513*z^2 + 271*z^3))/(81*z) + 
      (8192*(1 + z)*H[-1, 0, Sqrt[z]])/3 - 
      (16384*(1 - 3*z + 2*z^2)*H[-1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
      (29696*(1 + z)*H[0, 1, Sqrt[z]])/3 + 
      (10240*(-1 + z)^2*H[0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
      (16384*(1 + z)*H[0, {4, 1}, Sqrt[z]])/3 + 
      (16384*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
      (16384*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
    H[0, 1, Sqrt[z]]*((32*(51667 + 106545*z + 206985*z^2 + 136555*z^3))/
       (405*z) - (512*(175 + 62*z + 175*z^2)*H[0, {4, 0}, Sqrt[z]])/
       (9*Sqrt[z]) + (182272*(1 + z)*H[0, {4, 1}, Sqrt[z]])/15 + 
      (32768*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
      (32768*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
    H[-1, 0, Sqrt[z]]*((-16*(-73157 - 106747*z + 108339*z^2 + 87529*z^3))/
       (405*z) + (32768*(1 + z)*H[0, 1, Sqrt[z]])/3 - 
      (128*(1123 - 2570*z + 3507*z^2)*H[0, {4, 0}, Sqrt[z]])/(45*Sqrt[z]) - 
      (843776*(1 + z)*H[0, {4, 1}, Sqrt[z]])/45 - 
      (32768*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
      (32768*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
    (128*(-3575 - 4729*z - 8855*z^2 + 5667*z^3)*H[-1, -1, 0, Sqrt[z]])/
     (135*z) + (256*(-85 - 3947*z - 1296*z^2 + 8411*z^3 + 1849*z^4)*
      H[-1, -1, {4, 0}, Sqrt[z]])/(135*z^(3/2)) - 
    (32*(12391 - 29997*z + 44251*z^2 + 22691*z^3)*H[-1, 0, 0, Sqrt[z]])/
     (135*z) + (128*(-3575 - 4729*z - 8855*z^2 + 5667*z^3)*
      H[-1, 0, 1, Sqrt[z]])/(135*z) - 
    (128*(-35 + 1540*z + 11048*z^2 + 8010*z^3 + 935*z^4)*
      H[-1, 0, {4, 0}, Sqrt[z]])/(135*z^(3/2)) + 
    (64*(849 - 10039*z - 6611*z^2 + 601*z^3)*H[-1, 0, {4, 1}, Sqrt[z]])/
     (135*z) + (128*(-50 - 5487*z - 12344*z^2 + 401*z^3 + 914*z^4)*
      H[-1, {4, 0}, 0, Sqrt[z]])/(135*z^(3/2)) + 
    (256*(-85 - 3947*z - 1296*z^2 + 8411*z^3 + 1849*z^4)*
      H[-1, {4, 0}, 1, Sqrt[z]])/(135*z^(3/2)) - 
    (512*(-27 + 198*z + 313*z^2 + 134*z^3)*H[-1, {4, 0}, {4, 0}, Sqrt[z]])/
     (45*z) + (256*(-85 - 3947*z - 1296*z^2 + 8411*z^3 + 1849*z^4)*
      H[-1, {4, 0}, {4, 1}, Sqrt[z]])/(135*z^(3/2)) + 
    (128*(-1709 - 5515*z - 9641*z^2 + 7533*z^3)*H[0, 0, 1, Sqrt[z]])/
     (135*z) - (32*(159 + 8330*z + 43502*z^2 + 50044*z^3 + 6485*z^4)*
      H[0, 0, {4, 0}, Sqrt[z]])/(135*z^(3/2)) - 
    (32*(897 - 13756*z - 14471*z^2 + 2874*z^3)*H[0, 0, {4, 1}, Sqrt[z]])/
     (135*z) - (256*(471 + 29*z - 291*z^2 + 151*z^3)*H[0, 1, 1, Sqrt[z]])/
     (15*z) - (256*(-379 - 4691*z - 864*z^2 + 7667*z^3 + 1555*z^4)*
      H[0, 1, {4, 0}, Sqrt[z]])/(135*z^(3/2)) + 
    (512*(523 - 3396*z - 3396*z^2 + 523*z^3)*H[0, 1, {4, 1}, Sqrt[z]])/
     (135*z) - (512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*
      H[0, {4, 0}, 1, Sqrt[z]])/(15*z^(3/2)) + 
    (32*(3491 - 20321*z - 21751*z^2 + 7445*z^3)*H[0, {4, 0}, {4, 0}, 
       Sqrt[z]])/(135*z) - (64*(1898 + 8583*z + 9406*z^2 + 8583*z^3 + 
       1898*z^4)*H[0, {4, 0}, {4, 1}, Sqrt[z]])/(135*z^(3/2)) + 
    (512*(523 - 3396*z - 3396*z^2 + 523*z^3)*H[0, {4, 1}, 1, Sqrt[z]])/
     (135*z) - (64*(-3146 - 19109*z + 11134*z^2 + 30323*z^3 + 4590*z^4)*
      H[0, {4, 1}, {4, 0}, Sqrt[z]])/(135*z^(3/2)) + 
    (32*(1013 - 36775*z - 29825*z^2 + 4787*z^3)*H[0, {4, 1}, {4, 1}, 
       Sqrt[z]])/(135*z) + H[{4, 0}, Sqrt[z]]*
     ((-8*(-49036 + 959*z - 1875832*z^2 + 213297*z^3 + 9740*z^4))/
       (1215*z^(3/2)) + (128*(503 + 908*z - 864*z^2 + 2068*z^3 + 673*z^4)*
        H[{4, 1}, Sqrt[z]]^2)/(45*z^(3/2)) + 
      (512*(29 - 64*z + 35*z^2)*H[{4, 1}, Sqrt[z]]^3)/(3*Sqrt[z]) - 
      (128*(1567 + 6587*z - 4252*z^2 + 117*z^3 + 597*z^4)*H[-1, 0, Sqrt[z]])/
       (135*z^(3/2)) + (128*(-1691 + 7635*z + 9015*z^2 + 241*z^3)*
        H[-1, {4, 0}, Sqrt[z]])/(135*z) + 
      (256*(-379 - 4691*z - 864*z^2 + 7667*z^3 + 1555*z^4)*H[0, 1, Sqrt[z]])/
       (135*z^(3/2)) - (416*(-101 + 95*z - 95*z^2 + 101*z^3)*
        H[0, {4, 0}, Sqrt[z]])/(135*z) + 
      (256*(-484 - 3239*z + 487*z^2 + 3231*z^3 + 486*z^4)*
        H[0, {4, 1}, Sqrt[z]])/(135*z^(3/2)) + H[{4, 1}, Sqrt[z]]*
       ((32*(24032 - 27443*z + 333168*z^2 - 5773*z^3 + 36832*z^4))/
         (405*z^(3/2)) - (8192*(5 - 8*z + 3*z^2)*H[-1, 0, Sqrt[z]])/
         (3*Sqrt[z]) + (32768*(1 + z)*H[-1, {4, 0}, Sqrt[z]])/3 + 
        (1024*(3 - 64*z + 61*z^2)*H[0, 1, Sqrt[z]])/(3*Sqrt[z]) + 
        (16384*(-1 + z^2)*H[0, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) - 
      (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*H[1, {4, 0}, Sqrt[z]])/(45*z) + 
      (512*(93 - 128*z + 35*z^2)*H[-1, -1, 0, Sqrt[z]])/(3*Sqrt[z]) - 
      (59392*(1 + z)*H[-1, -1, {4, 0}, Sqrt[z]])/3 - 
      (256*(-529 - 1280*z + 1809*z^2)*H[-1, 0, 0, Sqrt[z]])/(15*Sqrt[z]) + 
      (512*(93 - 128*z + 35*z^2)*H[-1, 0, 1, Sqrt[z]])/(3*Sqrt[z]) + 
      (16384*(1 + z)*H[-1, 0, {4, 0}, Sqrt[z]])/3 - 
      (8192*(-1 + z^2)*H[-1, 0, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) - 
      (13312*(1 + z)*H[-1, {4, 0}, 0, Sqrt[z]])/3 - 
      (59392*(1 + z)*H[-1, {4, 0}, 1, Sqrt[z]])/3 - 
      (1024*(-1 + z^2)*H[-1, {4, 0}, {4, 0}, Sqrt[z]])/Sqrt[z] - 
      (59392*(1 + z)*H[-1, {4, 0}, {4, 1}, Sqrt[z]])/3 + 
      (512*(287 - 640*z + 353*z^2)*H[0, 0, 1, Sqrt[z]])/(15*Sqrt[z]) + 
      (25472*(1 + z)*H[0, 0, {4, 0}, Sqrt[z]])/3 + 
      (7232*(-1 + z^2)*H[0, 0, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) - 
      (1024*(-427 + 320*z + 107*z^2)*H[0, 1, 1, Sqrt[z]])/(15*Sqrt[z]) + 
      (59392*(1 + z)*H[0, 1, {4, 0}, Sqrt[z]])/3 - 
      (29696*(-1 + z^2)*H[0, 1, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) - 
      (13312*(-1 + z^2)*H[0, {4, 0}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
      (29696*(-1 + z^2)*H[0, {4, 1}, 1, Sqrt[z]])/(3*Sqrt[z]) + 
      (59392*(1 + z)*H[0, {4, 1}, {4, 0}, Sqrt[z]])/3 - 
      (16384*(-1 + z^2)*H[0, {4, 1}, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
    (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[1, 1, {4, 0}, Sqrt[z]])/
     (15*z^(3/2)) + (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*
      H[1, {4, 0}, {4, 0}, Sqrt[z]])/(45*z) - 
    (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[1, {4, 0}, {4, 1}, 
       Sqrt[z]])/(15*z^(3/2)) + (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*
      H[{4, 0}, {4, 0}, {4, 1}, Sqrt[z]])/(45*z) + 
    (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[{4, 0}, {4, 1}, {4, 1}, 
       Sqrt[z]])/(15*z^(3/2)) + H[1, Sqrt[z]]*
     ((-64*(-2040 - 73445*z - 48129*z^2 + 48129*z^3 + 73445*z^4 + 2040*z^5))/
       (1215*z^2) + (5888*(-7 - 5*z + 5*z^2 + 7*z^3)*H[{4, 0}, Sqrt[z]]^2)/
       (45*z) + (8192*(-1 + z)*(1 + z)^2*H[-1, 0, Sqrt[z]])/(3*z) - 
      (8192*(-1 + z)*(1 + z)^2*H[0, 1, Sqrt[z]])/(3*z) + 
      H[{4, 0}, Sqrt[z]]*((-512*(634 - 346*z + 6941*z^2 - 346*z^3 + 634*z^4))/
         (135*z^(3/2)) - (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*
          H[{4, 1}, Sqrt[z]])/(15*z^(3/2)) - 
        (16384*(-1 + z)^2*H[{4, 1}, Sqrt[z]]^2)/Sqrt[z] + 
        (32768*(-1 + z)^2*H[-1, 0, Sqrt[z]])/(3*Sqrt[z]) - 
        (32768*(-1 + z)^2*H[0, 1, Sqrt[z]])/(3*Sqrt[z])) - 
      (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[1, {4, 0}, Sqrt[z]])/
       (15*z^(3/2)) + (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*
        H[{4, 0}, {4, 1}, Sqrt[z]])/(15*z^(3/2)) + H[{4, 1}, Sqrt[z]]*
       ((-32768*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
        (32768*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) - 
      (32768*(-1 + z)^2*H[1, 1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
      (32768*(-1 + z)^2*H[1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
      (32768*(-1 + z)^2*H[{4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
    H[{4, 1}, Sqrt[z]]*((8*(148397 + 347525*z + 347525*z^2 + 148397*z^3))/
       (1215*z) - (64*(7 - 12443*z - 4207*z^2 + 1443*z^3)*H[-1, 0, Sqrt[z]])/
       (135*z) - (256*(397 - 1003*z - 1296*z^2 + 5467*z^3 + 1367*z^4)*
        H[-1, {4, 0}, Sqrt[z]])/(135*z^(3/2)) - 
      (512*(523 - 3396*z - 3396*z^2 + 523*z^3)*H[0, 1, Sqrt[z]])/(135*z) + 
      (256*(379 + 884*z - 137*z^2 + 884*z^3 + 379*z^4)*H[0, {4, 0}, Sqrt[z]])/
       (135*z^(3/2)) - (32*(1357 - 36575*z - 30025*z^2 + 4443*z^3)*
        H[0, {4, 1}, Sqrt[z]])/(135*z) + 
      (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[1, {4, 0}, Sqrt[z]])/
       (15*z^(3/2)) - (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*
        H[{4, 0}, {4, 1}, Sqrt[z]])/(15*z^(3/2)) - 
      (29696*(1 + z)*H[-1, -1, 0, Sqrt[z]])/3 + 
      (1024*(19 - 96*z + 77*z^2)*H[-1, -1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
      (598528*(1 + z)*H[-1, 0, 0, Sqrt[z]])/15 - 
      (29696*(1 + z)*H[-1, 0, 1, Sqrt[z]])/3 - 
      (4096*(-3 + 2*z + z^2)*H[-1, 0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
      (16384*(1 + z)*H[-1, 0, {4, 1}, Sqrt[z]])/3 + 
      (512*(43 - 112*z + 69*z^2)*H[-1, {4, 0}, 0, Sqrt[z]])/(3*Sqrt[z]) + 
      (1024*(19 - 96*z + 77*z^2)*H[-1, {4, 0}, 1, Sqrt[z]])/(3*Sqrt[z]) - 
      2048*(1 + z)*H[-1, {4, 0}, {4, 0}, Sqrt[z]] + 
      (1024*(19 - 96*z + 77*z^2)*H[-1, {4, 0}, {4, 1}, Sqrt[z]])/
       (3*Sqrt[z]) + (11264*(1 + z)*H[0, 0, 1, Sqrt[z]])/5 - 
      (64*(-119 - 160*z + 279*z^2)*H[0, 0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
      (14464*(1 + z)*H[0, 0, {4, 1}, Sqrt[z]])/3 - 
      (182272*(1 + z)*H[0, 1, 1, Sqrt[z]])/5 - 
      (1024*(3 - 64*z + 61*z^2)*H[0, 1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
      (59392*(1 + z)*H[0, 1, {4, 1}, Sqrt[z]])/3 - 
      (16384*(-1 + z)^2*H[0, {4, 0}, 1, Sqrt[z]])/Sqrt[z] - 
      (26624*(1 + z)*H[0, {4, 0}, {4, 0}, Sqrt[z]])/3 - 
      (6144*(-1 + z)^2*H[0, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
      (59392*(1 + z)*H[0, {4, 1}, 1, Sqrt[z]])/3 - 
      (1024*(-27 - 4*z + 31*z^2)*H[0, {4, 1}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
      (32768*(1 + z)*H[0, {4, 1}, {4, 1}, Sqrt[z]])/3 + 
      (32768*(-1 + z)^2*H[1, 1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
      (32768*(-1 + z)^2*H[1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] + 
      (32768*(-1 + z)^2*H[{4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
    (91136*(1 + z)*H[-1, -1, -1, 0, Sqrt[z]])/5 - 
    (1024*(-9 - 160*z + 169*z^2)*H[-1, -1, -1, {4, 0}, Sqrt[z]])/
     (5*Sqrt[z]) + (428032*(1 + z)*H[-1, -1, 0, 0, Sqrt[z]])/45 + 
    (91136*(1 + z)*H[-1, -1, 0, 1, Sqrt[z]])/5 + 
    (1024*(-4 + 127*z + 83*z^2)*H[-1, -1, 0, {4, 0}, Sqrt[z]])/(9*Sqrt[z]) + 
    (29696*(1 + z)*H[-1, -1, 0, {4, 1}, Sqrt[z]])/3 - 
    (512*(-41 - 2710*z + 691*z^2)*H[-1, -1, {4, 0}, 0, Sqrt[z]])/
     (45*Sqrt[z]) - (1024*(-9 - 160*z + 169*z^2)*H[-1, -1, {4, 0}, 1, 
       Sqrt[z]])/(5*Sqrt[z]) + (47104*(1 + z)*H[-1, -1, {4, 0}, {4, 0}, 
       Sqrt[z]])/15 - (1024*(-9 - 160*z + 169*z^2)*H[-1, -1, {4, 0}, {4, 1}, 
       Sqrt[z]])/(5*Sqrt[z]) - (247808*(1 + z)*H[-1, 0, 0, 0, Sqrt[z]])/9 + 
    (428032*(1 + z)*H[-1, 0, 0, 1, Sqrt[z]])/45 + 
    (128*(-797 - 3870*z + 10847*z^2)*H[-1, 0, 0, {4, 0}, Sqrt[z]])/
     (45*Sqrt[z]) + (404992*(1 + z)*H[-1, 0, 0, {4, 1}, Sqrt[z]])/45 + 
    (428032*(1 + z)*H[-1, 0, 1, 0, Sqrt[z]])/45 + 
    (91136*(1 + z)*H[-1, 0, 1, 1, Sqrt[z]])/5 + 
    (1024*(-4 + 127*z + 83*z^2)*H[-1, 0, 1, {4, 0}, Sqrt[z]])/(9*Sqrt[z]) + 
    (29696*(1 + z)*H[-1, 0, 1, {4, 1}, Sqrt[z]])/3 + 
    (128*(-261 - 170*z + 2491*z^2)*H[-1, 0, {4, 0}, 0, Sqrt[z]])/
     (15*Sqrt[z]) + (1024*(-4 + 127*z + 83*z^2)*H[-1, 0, {4, 0}, 1, Sqrt[z]])/
     (9*Sqrt[z]) - (16384*(1 + z)*H[-1, 0, {4, 0}, {4, 0}, Sqrt[z]])/3 + 
    (256*(-17 + 254*z + 175*z^2)*H[-1, 0, {4, 0}, {4, 1}, Sqrt[z]])/
     (9*Sqrt[z]) + (346112*(1 + z)*H[-1, 0, {4, 1}, 0, Sqrt[z]])/45 + 
    (29696*(1 + z)*H[-1, 0, {4, 1}, 1, Sqrt[z]])/3 + 
    (256*(-17 + 254*z + 175*z^2)*H[-1, 0, {4, 1}, {4, 0}, Sqrt[z]])/
     (9*Sqrt[z]) + (16384*(1 + z)*H[-1, 0, {4, 1}, {4, 1}, Sqrt[z]])/3 + 
    (128*(-701 + 4910*z + 6091*z^2)*H[-1, {4, 0}, 0, 0, Sqrt[z]])/
     (45*Sqrt[z]) - (512*(-41 - 2710*z + 691*z^2)*H[-1, {4, 0}, 0, 1, 
       Sqrt[z]])/(45*Sqrt[z]) - (19456*(1 + z)*H[-1, {4, 0}, 0, {4, 0}, 
       Sqrt[z]])/5 - (256*(-77 - 4150*z + 2167*z^2)*H[-1, {4, 0}, 0, {4, 1}, 
       Sqrt[z]])/(45*Sqrt[z]) - (512*(-41 - 2710*z + 691*z^2)*
      H[-1, {4, 0}, 1, 0, Sqrt[z]])/(45*Sqrt[z]) - 
    (1024*(-9 - 160*z + 169*z^2)*H[-1, {4, 0}, 1, 1, Sqrt[z]])/(5*Sqrt[z]) + 
    (47104*(1 + z)*H[-1, {4, 0}, 1, {4, 0}, Sqrt[z]])/15 - 
    (1024*(-9 - 160*z + 169*z^2)*H[-1, {4, 0}, 1, {4, 1}, Sqrt[z]])/
     (5*Sqrt[z]) + (8192*(1 + z)*H[-1, {4, 0}, {4, 0}, 0, Sqrt[z]])/15 + 
    (47104*(1 + z)*H[-1, {4, 0}, {4, 0}, 1, Sqrt[z]])/15 + 
    (7168*(-1 + z^2)*H[-1, {4, 0}, {4, 0}, {4, 0}, Sqrt[z]])/(15*Sqrt[z]) + 
    (47104*(1 + z)*H[-1, {4, 0}, {4, 0}, {4, 1}, Sqrt[z]])/15 - 
    (512*(-41 - 2710*z + 691*z^2)*H[-1, {4, 0}, {4, 1}, 0, Sqrt[z]])/
     (45*Sqrt[z]) - (1024*(-9 - 160*z + 169*z^2)*H[-1, {4, 0}, {4, 1}, 1, 
       Sqrt[z]])/(5*Sqrt[z]) + (47104*(1 + z)*H[-1, {4, 0}, {4, 1}, {4, 0}, 
       Sqrt[z]])/15 - (1024*(-9 - 160*z + 169*z^2)*H[-1, {4, 0}, {4, 1}, 
       {4, 1}, Sqrt[z]])/(5*Sqrt[z]) + (63488*(1 + z)*H[0, 0, 0, 1, Sqrt[z]])/
     45 - (64*(23 + 336*z + 921*z^2)*H[0, 0, 0, {4, 0}, Sqrt[z]])/
     (15*Sqrt[z]) - (4736*(1 + z)*H[0, 0, 0, {4, 1}, Sqrt[z]])/15 + 
    (254976*(1 + z)*H[0, 0, 1, 1, Sqrt[z]])/5 + 
    (512*(889 + 2540*z + 691*z^2)*H[0, 0, 1, {4, 0}, Sqrt[z]])/(45*Sqrt[z]) - 
    (398336*(1 + z)*H[0, 0, 1, {4, 1}, Sqrt[z]])/15 + 
    (1024*(-83 + 395*z + 718*z^2)*H[0, 0, {4, 0}, 1, Sqrt[z]])/(45*Sqrt[z]) - 
    (161152*(1 + z)*H[0, 0, {4, 0}, {4, 0}, Sqrt[z]])/15 + 
    (64*(-6613 - 13400*z + 1373*z^2)*H[0, 0, {4, 0}, {4, 1}, Sqrt[z]])/
     (45*Sqrt[z]) - (398336*(1 + z)*H[0, 0, {4, 1}, 1, Sqrt[z]])/15 - 
    (64*(-609 - 200*z + 1529*z^2)*H[0, 0, {4, 1}, {4, 0}, Sqrt[z]])/
     (15*Sqrt[z]) - (78464*(1 + z)*H[0, 0, {4, 1}, {4, 1}, Sqrt[z]])/15 + 
    (512*(175 + 62*z + 175*z^2)*H[0, 1, 0, {4, 0}, Sqrt[z]])/(9*Sqrt[z]) - 
    (182272*(1 + z)*H[0, 1, 0, {4, 1}, Sqrt[z]])/15 - 
    32768*(1 + z)*H[0, 1, 1, 1, Sqrt[z]] + 
    (1024*(-427 + 320*z + 107*z^2)*H[0, 1, 1, {4, 0}, Sqrt[z]])/
     (15*Sqrt[z]) + (182272*(1 + z)*H[0, 1, 1, {4, 1}, Sqrt[z]])/5 + 
    (91136*(-1 + z^2)*H[0, 1, {4, 0}, 1, Sqrt[z]])/(5*Sqrt[z]) - 
    (59392*(1 + z)*H[0, 1, {4, 0}, {4, 0}, Sqrt[z]])/3 + 
    (1024*(3 - 64*z + 61*z^2)*H[0, 1, {4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) + 
    (182272*(1 + z)*H[0, 1, {4, 1}, 1, Sqrt[z]])/5 + 
    (29696*(-1 + z^2)*H[0, 1, {4, 1}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
    (59392*(1 + z)*H[0, 1, {4, 1}, {4, 1}, Sqrt[z]])/3 - 
    (256*(593 + 1270*z + 197*z^2)*H[0, {4, 0}, 0, {4, 1}, Sqrt[z]])/
     (45*Sqrt[z]) + (16384*(-1 + z)^2*H[0, {4, 0}, 1, 1, Sqrt[z]])/Sqrt[z] + 
    (16384*(-1 + z)^2*H[0, {4, 0}, 1, {4, 1}, Sqrt[z]])/Sqrt[z] + 
    (249856*(1 + z)*H[0, {4, 0}, {4, 0}, 1, Sqrt[z]])/15 + 
    (512*(-209 + 110*z + 279*z^2)*H[0, {4, 0}, {4, 0}, {4, 0}, Sqrt[z]])/
     (15*Sqrt[z]) + (26624*(1 + z)*H[0, {4, 0}, {4, 0}, {4, 1}, Sqrt[z]])/3 + 
    (16384*(-1 + z)^2*H[0, {4, 0}, {4, 1}, 1, Sqrt[z]])/Sqrt[z] - 
    (38912*(1 + z)*H[0, {4, 0}, {4, 1}, {4, 0}, Sqrt[z]])/5 + 
    (512*(25 - 86*z + 25*z^2)*H[0, {4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/
     (3*Sqrt[z]) + (182272*(1 + z)*H[0, {4, 1}, 1, 1, Sqrt[z]])/5 + 
    (29696*(-1 + z^2)*H[0, {4, 1}, 1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
    (59392*(1 + z)*H[0, {4, 1}, 1, {4, 1}, Sqrt[z]])/3 + 
    (91136*(-1 + z^2)*H[0, {4, 1}, {4, 0}, 1, Sqrt[z]])/(5*Sqrt[z]) - 
    (413696*(1 + z)*H[0, {4, 1}, {4, 0}, {4, 0}, Sqrt[z]])/15 + 
    (512*(-65 - 22*z + 51*z^2)*H[0, {4, 1}, {4, 0}, {4, 1}, Sqrt[z]])/
     (3*Sqrt[z]) + (59392*(1 + z)*H[0, {4, 1}, {4, 1}, 1, Sqrt[z]])/3 + 
    (512*(-81 - 110*z + 11*z^2)*H[0, {4, 1}, {4, 1}, {4, 0}, Sqrt[z]])/
     (15*Sqrt[z]) + (32768*(1 + z)*H[0, {4, 1}, {4, 1}, {4, 1}, Sqrt[z]])/3 + 
    (32768*(-1 + z)^2*H[1, 1, 1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
    (32768*(-1 + z)^2*H[1, 1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] + 
    (32768*(-1 + z)^2*H[1, {4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
    (32768*(-1 + z)^2*H[{4, 0}, {4, 1}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
  H[-1, Sqrt[z]]*((-4*(-44160 + 145501*z + 2495493*z^2 - 2495493*z^3 - 
       145501*z^4 + 44160*z^5))/(3645*z^2) - (6656*(1 + z)*H[0, Sqrt[z]]^4)/
     27 + (3584*(1 - 4*z - 8*z^2 - 4*z^3 + z^4)*H[{4, 0}, Sqrt[z]]^3)/
     (135*z^(3/2)) + H[1, Sqrt[z]]^3*((4096*(-1 + z)*(1 + z)^2)/(3*z) + 
      (16384*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/(3*Sqrt[z])) + 
    H[0, Sqrt[z]]^3*((16*(-15 + 9173*z + 60093*z^2 + 7909*z^3))/(405*z) + 
      (128*(-39 - 256*z + 295*z^2)*H[{4, 0}, Sqrt[z]])/(9*Sqrt[z]) + 
      (42752*(1 + z)*H[{4, 1}, Sqrt[z]])/9) + 
    (62464*(1 + z)*H[0, {4, 0}, Sqrt[z]]^2)/15 + 
    H[-1, 0, Sqrt[z]]*((-32*(94111 + 156765*z + 156765*z^2 + 94111*z^3))/
       (405*z) + (512*(271 - 130*z + 271*z^2)*H[0, {4, 0}, Sqrt[z]])/
       (9*Sqrt[z])) + H[0, 1, Sqrt[z]]*
     ((-32*(94111 + 156765*z + 156765*z^2 + 94111*z^3))/(405*z) + 
      (512*(271 - 130*z + 271*z^2)*H[0, {4, 0}, Sqrt[z]])/(9*Sqrt[z])) + 
    (64*(3593 + 398*z + 398*z^2 + 3593*z^3)*H[0, {4, 1}, Sqrt[z]])/(405*z) + 
    H[{4, 0}, Sqrt[z]]^2*((32*(-2629 - 113*z + 113*z^2 + 2629*z^3))/(135*z) + 
      (5888*(-7 - 5*z + 5*z^2 + 7*z^3)*H[{4, 1}, Sqrt[z]])/(45*z) + 
      (29696*(1 + z)*H[-1, 0, Sqrt[z]])/3 + (29696*(1 + z)*H[0, 1, Sqrt[z]])/
       3 + (16384*(1 + z)*H[0, {4, 1}, Sqrt[z]])/3) + 
    H[-1, {4, 0}, Sqrt[z]]*((512*(634 - 346*z + 6941*z^2 - 346*z^3 + 
         634*z^4))/(135*z^(3/2)) - (249856*(1 + z)*H[0, {4, 0}, Sqrt[z]])/
       15 - (124928*(-1 + z^2)*H[0, {4, 1}, Sqrt[z]])/(15*Sqrt[z])) + 
    H[0, {4, 0}, Sqrt[z]]*((-256*(634 - 346*z + 6941*z^2 - 346*z^3 + 
         634*z^4))/(135*z^(3/2)) + (62464*(-1 + z^2)*H[0, {4, 1}, Sqrt[z]])/
       (15*Sqrt[z])) - (512*(634 - 346*z + 6941*z^2 - 346*z^3 + 634*z^4)*
      H[1, {4, 0}, Sqrt[z]])/(135*z^(3/2)) + 
    (512*(634 - 346*z + 6941*z^2 - 346*z^3 + 634*z^4)*
      H[{4, 0}, {4, 1}, Sqrt[z]])/(135*z^(3/2)) + 
    H[0, Sqrt[z]]^2*((-8*(6715 + 118957*z + 506511*z^2 + 355357*z^3))/
       (405*z) + (18944*(1 + z)*H[{4, 0}, Sqrt[z]]^2)/3 + 
      H[1, Sqrt[z]]*((8192*(-1 + z)*(1 + z)^2)/(3*z) + 
        (32768*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/(3*Sqrt[z])) + 
      (32*(4191 - 39611*z - 31375*z^2 + 5627*z^3)*H[{4, 1}, Sqrt[z]])/
       (135*z) - (18944*(1 + z)*H[{4, 1}, Sqrt[z]]^2)/3 + 
      H[{4, 0}, Sqrt[z]]*((-64*(27 - 10017*z - 932*z^2 + 21169*z^3 + 
           4865*z^4))/(135*z^(3/2)) - (512*(27 - 128*z + 101*z^2)*
          H[{4, 1}, Sqrt[z]])/(3*Sqrt[z])) - 
      (441856*(1 + z)*H[-1, 0, Sqrt[z]])/45 + 
      (256*(-121 - 170*z + 2351*z^2)*H[-1, {4, 0}, Sqrt[z]])/(45*Sqrt[z]) + 
      (32768*(1 + z)*H[0, 1, Sqrt[z]])/3 + (64*(783 + 6350*z + 3167*z^2)*
        H[0, {4, 0}, Sqrt[z]])/(45*Sqrt[z]) - 
      (398336*(1 + z)*H[0, {4, 1}, Sqrt[z]])/45 - 
      (32768*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
      (32768*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
    H[1, Sqrt[z]]^2*((192*(155 + 131/z - 155*z - 131*z^2))/5 + 
      H[{4, 0}, Sqrt[z]]*((-512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4))/
         (15*z^(3/2)) - (16384*(-1 + z)^2*H[{4, 1}, Sqrt[z]])/Sqrt[z]) - 
      (16384*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
      (16384*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
    H[{4, 1}, Sqrt[z]]^2*((-29696*(1 + z)*H[-1, 0, Sqrt[z]])/3 + 
      (16384*(-1 + z)^2*H[-1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
      (29696*(1 + z)*H[0, 1, Sqrt[z]])/3 - 
      (8192*(-1 + z)^2*H[0, {4, 0}, Sqrt[z]])/Sqrt[z] - 
      (16384*(1 + z)*H[0, {4, 1}, Sqrt[z]])/3 - 
      (16384*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
      (16384*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
    (256*(311 - 131*z - 131*z^2 + 311*z^3)*H[-1, -1, 0, Sqrt[z]])/(15*z) - 
    (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[-1, -1, {4, 0}, 
       Sqrt[z]])/(15*z^(3/2)) + (128*(-857 - 9967*z - 8333*z^2 + 14145*z^3)*
      H[-1, 0, 0, Sqrt[z]])/(135*z) + (256*(311 - 131*z - 131*z^2 + 311*z^3)*
      H[-1, 0, 1, Sqrt[z]])/(15*z) + 
    (256*(-967 - 6179*z + 6179*z^3 + 967*z^4)*H[-1, 0, {4, 0}, Sqrt[z]])/
     (135*z^(3/2)) - (512*(523 - 3396*z - 3396*z^2 + 523*z^3)*
      H[-1, 0, {4, 1}, Sqrt[z]])/(135*z) + 
    (256*(-1849 - 8411*z + 1296*z^2 + 3947*z^3 + 85*z^4)*
      H[-1, {4, 0}, 0, Sqrt[z]])/(135*z^(3/2)) - 
    (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[-1, {4, 0}, 1, Sqrt[z]])/
     (15*z^(3/2)) + (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*
      H[-1, {4, 0}, {4, 0}, Sqrt[z]])/(45*z) - 
    (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[-1, {4, 0}, {4, 1}, 
       Sqrt[z]])/(15*z^(3/2)) - (128*(-857 - 9967*z - 8333*z^2 + 14145*z^3)*
      H[0, 0, 1, Sqrt[z]])/(135*z) + 
    (128*(-317 - 284*z + 8092*z^2 + 12074*z^3 + 1617*z^4)*
      H[0, 0, {4, 0}, Sqrt[z]])/(135*z^(3/2)) + 
    (64*(831 - 6511*z - 6051*z^2 + 1475*z^3)*H[0, 0, {4, 1}, Sqrt[z]])/
     (45*z) + (256*(311 - 131*z - 131*z^2 + 311*z^3)*H[0, 1, 1, Sqrt[z]])/
     (15*z) + (256*(-967 - 6179*z + 6179*z^3 + 967*z^4)*
      H[0, 1, {4, 0}, Sqrt[z]])/(135*z^(3/2)) - 
    (512*(523 - 3396*z - 3396*z^2 + 523*z^3)*H[0, 1, {4, 1}, Sqrt[z]])/
     (135*z) + (512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*
      H[0, {4, 0}, 1, Sqrt[z]])/(15*z^(3/2)) - 
    (128*(401 - 5949*z - 4569*z^2 + 2333*z^3)*H[0, {4, 0}, {4, 0}, Sqrt[z]])/
     (135*z) + (512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*
      H[0, {4, 0}, {4, 1}, Sqrt[z]])/(15*z^(3/2)) - 
    (512*(523 - 3396*z - 3396*z^2 + 523*z^3)*H[0, {4, 1}, 1, Sqrt[z]])/
     (135*z) + (256*(-967 - 6179*z + 6179*z^3 + 967*z^4)*
      H[0, {4, 1}, {4, 0}, Sqrt[z]])/(135*z^(3/2)) - 
    (640*(29 - 333*z - 333*z^2 + 29*z^3)*H[0, {4, 1}, {4, 1}, Sqrt[z]])/
     (27*z) + H[{4, 0}, Sqrt[z]]*
     ((-64*(2456 - 13391*z + 234479*z^2 - 13391*z^3 + 2456*z^4))/
       (1215*z^(3/2)) - (512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*
        H[{4, 1}, Sqrt[z]]^2)/(15*z^(3/2)) - 
      (16384*(-1 + z)^2*H[{4, 1}, Sqrt[z]]^3)/(3*Sqrt[z]) - 
      (256*(-967 - 6179*z + 6179*z^3 + 967*z^4)*H[-1, 0, Sqrt[z]])/
       (135*z^(3/2)) - (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*
        H[-1, {4, 0}, Sqrt[z]])/(45*z) - 
      (256*(-967 - 6179*z + 6179*z^3 + 967*z^4)*H[0, 1, Sqrt[z]])/
       (135*z^(3/2)) + (5888*(-7 - 5*z + 5*z^2 + 7*z^3)*
        H[0, {4, 0}, Sqrt[z]])/(45*z) - (256*(-97 - 647*z + 647*z^3 + 97*z^4)*
        H[0, {4, 1}, Sqrt[z]])/(27*z^(3/2)) + H[{4, 1}, Sqrt[z]]*
       ((-512*(634 - 346*z + 6941*z^2 - 346*z^3 + 634*z^4))/(135*z^(3/2)) - 
        (29696*(-1 + z^2)*H[-1, 0, Sqrt[z]])/(3*Sqrt[z]) - 
        (29696*(-1 + z^2)*H[0, 1, Sqrt[z]])/(3*Sqrt[z]) - 
        (16384*(-1 + z^2)*H[0, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
      (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*H[1, {4, 0}, Sqrt[z]])/(45*z) + 
      (91136*(-1 + z^2)*H[-1, -1, 0, Sqrt[z]])/(5*Sqrt[z]) + 
      (512*(251 - 1280*z + 1029*z^2)*H[-1, 0, 0, Sqrt[z]])/(15*Sqrt[z]) + 
      (91136*(-1 + z^2)*H[-1, 0, 1, Sqrt[z]])/(5*Sqrt[z]) - 
      (59392*(1 + z)*H[-1, 0, {4, 0}, Sqrt[z]])/3 + 
      (29696*(-1 + z^2)*H[-1, 0, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) - 
      (59392*(1 + z)*H[-1, {4, 0}, 0, Sqrt[z]])/3 - 
      (512*(251 - 1280*z + 1029*z^2)*H[0, 0, 1, Sqrt[z]])/(15*Sqrt[z]) - 
      (29696*(1 + z)*H[0, 0, {4, 0}, Sqrt[z]])/3 - 
      (7168*(-1 + z^2)*H[0, 0, {4, 1}, Sqrt[z]])/Sqrt[z] + 
      (91136*(-1 + z^2)*H[0, 1, 1, Sqrt[z]])/(5*Sqrt[z]) - 
      (59392*(1 + z)*H[0, 1, {4, 0}, Sqrt[z]])/3 + 
      (29696*(-1 + z^2)*H[0, 1, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) + 
      (13312*(-1 + z^2)*H[0, {4, 0}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
      (29696*(-1 + z^2)*H[0, {4, 1}, 1, Sqrt[z]])/(3*Sqrt[z]) - 
      (59392*(1 + z)*H[0, {4, 1}, {4, 0}, Sqrt[z]])/3 + 
      (16384*(-1 + z^2)*H[0, {4, 1}, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) - 
    (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[1, 1, {4, 0}, Sqrt[z]])/
     (15*z^(3/2)) - (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*
      H[1, {4, 0}, {4, 0}, Sqrt[z]])/(45*z) + 
    (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[1, {4, 0}, {4, 1}, 
       Sqrt[z]])/(15*z^(3/2)) - (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*
      H[{4, 0}, {4, 0}, {4, 1}, Sqrt[z]])/(45*z) - 
    (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[{4, 0}, {4, 1}, {4, 1}, 
       Sqrt[z]])/(15*z^(3/2)) + H[{4, 1}, Sqrt[z]]*
     ((512*(523 - 3396*z - 3396*z^2 + 523*z^3)*H[-1, 0, Sqrt[z]])/(135*z) + 
      (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[-1, {4, 0}, Sqrt[z]])/
       (15*z^(3/2)) + (512*(523 - 3396*z - 3396*z^2 + 523*z^3)*
        H[0, 1, Sqrt[z]])/(135*z) - (512*(49 + 124*z - 72*z^2 + 124*z^3 + 
         49*z^4)*H[0, {4, 0}, Sqrt[z]])/(15*z^(3/2)) + 
      (640*(29 - 333*z - 333*z^2 + 29*z^3)*H[0, {4, 1}, Sqrt[z]])/(27*z) - 
      (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[1, {4, 0}, Sqrt[z]])/
       (15*z^(3/2)) + (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*
        H[{4, 0}, {4, 1}, Sqrt[z]])/(15*z^(3/2)) + 
      (182272*(1 + z)*H[-1, -1, 0, Sqrt[z]])/5 - 
      (32768*(-1 + z)^2*H[-1, -1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
      (398336*(1 + z)*H[-1, 0, 0, Sqrt[z]])/15 + 
      (182272*(1 + z)*H[-1, 0, 1, Sqrt[z]])/5 + 
      (29696*(-1 + z^2)*H[-1, 0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
      (59392*(1 + z)*H[-1, 0, {4, 1}, Sqrt[z]])/3 - 
      (1024*(77 - 96*z + 19*z^2)*H[-1, {4, 0}, 0, Sqrt[z]])/(3*Sqrt[z]) - 
      (32768*(-1 + z)^2*H[-1, {4, 0}, 1, Sqrt[z]])/Sqrt[z] - 
      (32768*(-1 + z)^2*H[-1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
      (398336*(1 + z)*H[0, 0, 1, Sqrt[z]])/15 + 
      (512*(-21 - 16*z + 37*z^2)*H[0, 0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
      14336*(1 + z)*H[0, 0, {4, 1}, Sqrt[z]] + 
      (182272*(1 + z)*H[0, 1, 1, Sqrt[z]])/5 + 
      (29696*(-1 + z^2)*H[0, 1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
      (59392*(1 + z)*H[0, 1, {4, 1}, Sqrt[z]])/3 + 
      (16384*(-1 + z)^2*H[0, {4, 0}, 1, Sqrt[z]])/Sqrt[z] + 
      (26624*(1 + z)*H[0, {4, 0}, {4, 0}, Sqrt[z]])/3 + 
      (16384*(-1 + z)^2*H[0, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] + 
      (59392*(1 + z)*H[0, {4, 1}, 1, Sqrt[z]])/3 + 
      (29696*(-1 + z^2)*H[0, {4, 1}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
      (32768*(1 + z)*H[0, {4, 1}, {4, 1}, Sqrt[z]])/3 - 
      (32768*(-1 + z)^2*H[1, 1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
      (32768*(-1 + z)^2*H[1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
      (32768*(-1 + z)^2*H[{4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
    H[1, Sqrt[z]]*((64*(-2040 - 73445*z - 48129*z^2 + 48129*z^3 + 73445*z^4 + 
         2040*z^5))/(1215*z^2) - (5888*(-7 - 5*z + 5*z^2 + 7*z^3)*
        H[{4, 0}, Sqrt[z]]^2)/(45*z) + H[{4, 0}, Sqrt[z]]*
       ((512*(634 - 346*z + 6941*z^2 - 346*z^3 + 634*z^4))/(135*z^(3/2)) + 
        (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[{4, 1}, Sqrt[z]])/
         (15*z^(3/2)) + (16384*(-1 + z)^2*H[{4, 1}, Sqrt[z]]^2)/Sqrt[z]) + 
      (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[1, {4, 0}, Sqrt[z]])/
       (15*z^(3/2)) - (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*
        H[{4, 0}, {4, 1}, Sqrt[z]])/(15*z^(3/2)) + H[{4, 1}, Sqrt[z]]*
       ((32768*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
        (32768*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
      (32768*(-1 + z)^2*H[1, 1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
      (32768*(-1 + z)^2*H[1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] + 
      (32768*(-1 + z)^2*H[{4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
    H[0, Sqrt[z]]*((32*(-58599 - 273003*z - 80487*z^2 + 235181*z^3 + 
         8160*z^4))/(1215*z) - (8192*(-1 + z^2)*H[{4, 0}, Sqrt[z]]^3)/
       (9*Sqrt[z]) + H[1, Sqrt[z]]^2*((4096*(-1 + z)*(1 + z)^2)/z + 
        (16384*(-1 + z)^2*H[{4, 0}, Sqrt[z]])/Sqrt[z]) - 
      (320*(29 - 333*z - 333*z^2 + 29*z^3)*H[{4, 1}, Sqrt[z]]^2)/(27*z) + 
      (16384*(1 + z)*H[{4, 1}, Sqrt[z]]^3)/9 + H[{4, 0}, Sqrt[z]]^2*
       ((-64*(-2657 + 6945*z + 9705*z^2 + 1207*z^3))/(135*z) - 
        (16384*(1 + z)*H[{4, 1}, Sqrt[z]])/3) - 
      (128*(-3575 - 4729*z - 8855*z^2 + 5667*z^3)*H[-1, 0, Sqrt[z]])/
       (135*z) - (256*(-85 - 3947*z - 1296*z^2 + 8411*z^3 + 1849*z^4)*
        H[-1, {4, 0}, Sqrt[z]])/(135*z^(3/2)) + 
      (256*(151 - 291*z + 29*z^2 + 471*z^3)*H[0, 1, Sqrt[z]])/(15*z) + 
      (128*(232 - 3663*z - 9388*z^2 - 3663*z^3 + 232*z^4)*
        H[0, {4, 0}, Sqrt[z]])/(135*z^(3/2)) - 
      (128*(1671 - 14786*z - 12382*z^2 + 2513*z^3)*H[0, {4, 1}, Sqrt[z]])/
       (135*z) + H[{4, 0}, Sqrt[z]]*
       ((32*(17284 - 42965*z + 333168*z^2 + 9749*z^3 + 43580*z^4))/
         (405*z^(3/2)) + (256*(1279 + 1229*z - 2592*z^2 + 7699*z^3 + 
           2249*z^4)*H[{4, 1}, Sqrt[z]])/(135*z^(3/2)) + 
        (8192*(5 - 12*z + 7*z^2)*H[{4, 1}, Sqrt[z]]^2)/(3*Sqrt[z]) - 
        (512*(93 - 128*z + 35*z^2)*H[-1, 0, Sqrt[z]])/(3*Sqrt[z]) + 
        (59392*(1 + z)*H[-1, {4, 0}, Sqrt[z]])/3 + 
        (1024*(-107 - 320*z + 427*z^2)*H[0, 1, Sqrt[z]])/(15*Sqrt[z]) + 
        (29696*(-1 + z^2)*H[0, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
      (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[1, {4, 0}, Sqrt[z]])/
       (15*z^(3/2)) - (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*
        H[{4, 0}, {4, 1}, Sqrt[z]])/(15*z^(3/2)) + H[{4, 1}, Sqrt[z]]*
       ((-64*(3593 + 398*z + 398*z^2 + 3593*z^3))/(405*z) + 
        (29696*(1 + z)*H[-1, 0, Sqrt[z]])/3 - (1024*(19 - 96*z + 77*z^2)*
          H[-1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
        (182272*(1 + z)*H[0, 1, Sqrt[z]])/5 + 
        (20480*(-1 + z)^2*H[0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
        (59392*(1 + z)*H[0, {4, 1}, Sqrt[z]])/3 + 
        (32768*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
        (32768*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
      H[1, Sqrt[z]]*((-384*(-131 - 155*z + 155*z^2 + 131*z^3))/(5*z) + 
        H[{4, 0}, Sqrt[z]]*((-1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4))/
           (15*z^(3/2)) - (32768*(-1 + z)^2*H[{4, 1}, Sqrt[z]])/Sqrt[z]) - 
        (32768*(-1 + z)^2*H[1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
        (32768*(-1 + z)^2*H[{4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z]) - 
      (91136*(1 + z)*H[-1, -1, 0, Sqrt[z]])/5 + 
      (1024*(-9 - 160*z + 169*z^2)*H[-1, -1, {4, 0}, Sqrt[z]])/(5*Sqrt[z]) + 
      (555008*(1 + z)*H[-1, 0, 0, Sqrt[z]])/45 - 
      (91136*(1 + z)*H[-1, 0, 1, Sqrt[z]])/5 - 
      (1024*(-4 + 127*z + 83*z^2)*H[-1, 0, {4, 0}, Sqrt[z]])/(9*Sqrt[z]) - 
      (29696*(1 + z)*H[-1, 0, {4, 1}, Sqrt[z]])/3 + 
      (512*(-41 - 2710*z + 691*z^2)*H[-1, {4, 0}, 0, Sqrt[z]])/(45*Sqrt[z]) + 
      (1024*(-9 - 160*z + 169*z^2)*H[-1, {4, 0}, 1, Sqrt[z]])/(5*Sqrt[z]) - 
      (47104*(1 + z)*H[-1, {4, 0}, {4, 0}, Sqrt[z]])/15 + 
      (1024*(-9 - 160*z + 169*z^2)*H[-1, {4, 0}, {4, 1}, Sqrt[z]])/
       (5*Sqrt[z]) - (437248*(1 + z)*H[0, 0, 1, Sqrt[z]])/15 - 
      (128*(473 + 3950*z + 5877*z^2)*H[0, 0, {4, 0}, Sqrt[z]])/(45*Sqrt[z]) + 
      (45568*(1 + z)*H[0, 0, {4, 1}, Sqrt[z]])/5 + 
      32768*(1 + z)*H[0, 1, 1, Sqrt[z]] - (1024*(-107 - 320*z + 427*z^2)*
        H[0, 1, {4, 0}, Sqrt[z]])/(15*Sqrt[z]) - 
      (182272*(1 + z)*H[0, 1, {4, 1}, Sqrt[z]])/5 - 
      (16384*(-1 + z)^2*H[0, {4, 0}, 1, Sqrt[z]])/Sqrt[z] - 
      (249856*(1 + z)*H[0, {4, 0}, {4, 0}, Sqrt[z]])/15 - 
      (256*(319 - 226*z + 319*z^2)*H[0, {4, 0}, {4, 1}, Sqrt[z]])/
       (9*Sqrt[z]) - (182272*(1 + z)*H[0, {4, 1}, 1, Sqrt[z]])/5 - 
      (256*(-2569 + 790*z + 3839*z^2)*H[0, {4, 1}, {4, 0}, Sqrt[z]])/
       (45*Sqrt[z]) - (59392*(1 + z)*H[0, {4, 1}, {4, 1}, Sqrt[z]])/3 + 
      (32768*(-1 + z)^2*H[1, 1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
      (32768*(-1 + z)^2*H[1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] + 
      (32768*(-1 + z)^2*H[{4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
    32768*(1 + z)*H[-1, -1, -1, 0, Sqrt[z]] + 
    (32768*(-1 + z)^2*H[-1, -1, -1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
    (254976*(1 + z)*H[-1, -1, 0, 0, Sqrt[z]])/5 + 
    32768*(1 + z)*H[-1, -1, 0, 1, Sqrt[z]] - 
    (91136*(-1 + z^2)*H[-1, -1, 0, {4, 0}, Sqrt[z]])/(5*Sqrt[z]) - 
    (182272*(1 + z)*H[-1, -1, 0, {4, 1}, Sqrt[z]])/5 - 
    (1024*(-169 + 160*z + 9*z^2)*H[-1, -1, {4, 0}, 0, Sqrt[z]])/(5*Sqrt[z]) + 
    (32768*(-1 + z)^2*H[-1, -1, {4, 0}, 1, Sqrt[z]])/Sqrt[z] + 
    (32768*(-1 + z)^2*H[-1, -1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] + 
    (756736*(1 + z)*H[-1, 0, 0, 0, Sqrt[z]])/45 + 
    (254976*(1 + z)*H[-1, 0, 0, 1, Sqrt[z]])/5 - 
    (512*(251 - 1280*z + 1029*z^2)*H[-1, 0, 0, {4, 0}, Sqrt[z]])/
     (15*Sqrt[z]) - (398336*(1 + z)*H[-1, 0, 0, {4, 1}, Sqrt[z]])/15 + 
    (254976*(1 + z)*H[-1, 0, 1, 0, Sqrt[z]])/5 + 
    32768*(1 + z)*H[-1, 0, 1, 1, Sqrt[z]] - 
    (91136*(-1 + z^2)*H[-1, 0, 1, {4, 0}, Sqrt[z]])/(5*Sqrt[z]) - 
    (182272*(1 + z)*H[-1, 0, 1, {4, 1}, Sqrt[z]])/5 - 
    (1024*(-301 - 1595*z + 866*z^2)*H[-1, 0, {4, 0}, 0, Sqrt[z]])/
     (45*Sqrt[z]) - (91136*(-1 + z^2)*H[-1, 0, {4, 0}, 1, Sqrt[z]])/
     (5*Sqrt[z]) + (59392*(1 + z)*H[-1, 0, {4, 0}, {4, 0}, Sqrt[z]])/3 - 
    (29696*(-1 + z^2)*H[-1, 0, {4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) - 
    (398336*(1 + z)*H[-1, 0, {4, 1}, 0, Sqrt[z]])/15 - 
    (182272*(1 + z)*H[-1, 0, {4, 1}, 1, Sqrt[z]])/5 - 
    (29696*(-1 + z^2)*H[-1, 0, {4, 1}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (59392*(1 + z)*H[-1, 0, {4, 1}, {4, 1}, Sqrt[z]])/3 - 
    (512*(-2123 - 1750*z + 1813*z^2)*H[-1, {4, 0}, 0, 0, Sqrt[z]])/
     (45*Sqrt[z]) - (1024*(-169 + 160*z + 9*z^2)*H[-1, {4, 0}, 0, 1, 
       Sqrt[z]])/(5*Sqrt[z]) + (59392*(1 + z)*H[-1, {4, 0}, 0, {4, 0}, 
       Sqrt[z]])/3 + (1024*(77 - 96*z + 19*z^2)*H[-1, {4, 0}, 0, {4, 1}, 
       Sqrt[z]])/(3*Sqrt[z]) - (1024*(-169 + 160*z + 9*z^2)*
      H[-1, {4, 0}, 1, 0, Sqrt[z]])/(5*Sqrt[z]) + 
    (32768*(-1 + z)^2*H[-1, {4, 0}, 1, 1, Sqrt[z]])/Sqrt[z] + 
    (32768*(-1 + z)^2*H[-1, {4, 0}, 1, {4, 1}, Sqrt[z]])/Sqrt[z] + 
    (47104*(1 + z)*H[-1, {4, 0}, {4, 0}, 0, Sqrt[z]])/15 - 
    (1024*(-169 + 160*z + 9*z^2)*H[-1, {4, 0}, {4, 1}, 0, Sqrt[z]])/
     (5*Sqrt[z]) + (32768*(-1 + z)^2*H[-1, {4, 0}, {4, 1}, 1, Sqrt[z]])/
     Sqrt[z] + (32768*(-1 + z)^2*H[-1, {4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/
     Sqrt[z] + (756736*(1 + z)*H[0, 0, 0, 1, Sqrt[z]])/45 + 
    (128*(27 + 126*z + 259*z^2)*H[0, 0, 0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (8192*(1 + z)*H[0, 0, 0, {4, 1}, Sqrt[z]])/3 - 
    (254976*(1 + z)*H[0, 0, 1, 1, Sqrt[z]])/5 + 
    (512*(-1957 - 2540*z + 377*z^2)*H[0, 0, 1, {4, 0}, Sqrt[z]])/
     (45*Sqrt[z]) + (398336*(1 + z)*H[0, 0, 1, {4, 1}, Sqrt[z]])/15 - 
    (1024*(-83 + 395*z + 718*z^2)*H[0, 0, {4, 0}, 1, Sqrt[z]])/(45*Sqrt[z]) + 
    (206848*(1 + z)*H[0, 0, {4, 0}, {4, 0}, Sqrt[z]])/15 - 
    (1024*(-721 - 755*z + 446*z^2)*H[0, 0, {4, 0}, {4, 1}, Sqrt[z]])/
     (45*Sqrt[z]) + (398336*(1 + z)*H[0, 0, {4, 1}, 1, Sqrt[z]])/15 + 
    (512*(-227 - 80*z + 307*z^2)*H[0, 0, {4, 1}, {4, 0}, Sqrt[z]])/
     (15*Sqrt[z]) + 14336*(1 + z)*H[0, 0, {4, 1}, {4, 1}, Sqrt[z]] - 
    (512*(271 - 130*z + 271*z^2)*H[0, 1, 0, {4, 0}, Sqrt[z]])/(9*Sqrt[z]) + 
    32768*(1 + z)*H[0, 1, 1, 1, Sqrt[z]] - 
    (91136*(-1 + z^2)*H[0, 1, 1, {4, 0}, Sqrt[z]])/(5*Sqrt[z]) - 
    (182272*(1 + z)*H[0, 1, 1, {4, 1}, Sqrt[z]])/5 - 
    (91136*(-1 + z^2)*H[0, 1, {4, 0}, 1, Sqrt[z]])/(5*Sqrt[z]) + 
    (59392*(1 + z)*H[0, 1, {4, 0}, {4, 0}, Sqrt[z]])/3 - 
    (29696*(-1 + z^2)*H[0, 1, {4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) - 
    (182272*(1 + z)*H[0, 1, {4, 1}, 1, Sqrt[z]])/5 - 
    (29696*(-1 + z^2)*H[0, 1, {4, 1}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (59392*(1 + z)*H[0, 1, {4, 1}, {4, 1}, Sqrt[z]])/3 - 
    (256*(-1127 - 1270*z + 337*z^2)*H[0, {4, 0}, 0, {4, 1}, Sqrt[z]])/
     (45*Sqrt[z]) - (16384*(-1 + z)^2*H[0, {4, 0}, 1, 1, Sqrt[z]])/Sqrt[z] - 
    (16384*(-1 + z)^2*H[0, {4, 0}, 1, {4, 1}, Sqrt[z]])/Sqrt[z] - 
    (249856*(1 + z)*H[0, {4, 0}, {4, 0}, 1, Sqrt[z]])/15 - 
    (124928*(-1 + z^2)*H[0, {4, 0}, {4, 0}, {4, 0}, Sqrt[z]])/(15*Sqrt[z]) - 
    (26624*(1 + z)*H[0, {4, 0}, {4, 0}, {4, 1}, Sqrt[z]])/3 - 
    (16384*(-1 + z)^2*H[0, {4, 0}, {4, 1}, 1, Sqrt[z]])/Sqrt[z] + 
    (38912*(1 + z)*H[0, {4, 0}, {4, 1}, {4, 0}, Sqrt[z]])/5 - 
    (16384*(-1 + z)^2*H[0, {4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
    (182272*(1 + z)*H[0, {4, 1}, 1, 1, Sqrt[z]])/5 - 
    (29696*(-1 + z^2)*H[0, {4, 1}, 1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (59392*(1 + z)*H[0, {4, 1}, 1, {4, 1}, Sqrt[z]])/3 - 
    (91136*(-1 + z^2)*H[0, {4, 1}, {4, 0}, 1, Sqrt[z]])/(5*Sqrt[z]) + 
    (413696*(1 + z)*H[0, {4, 1}, {4, 0}, {4, 0}, Sqrt[z]])/15 - 
    (29696*(-1 + z^2)*H[0, {4, 1}, {4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) - 
    (59392*(1 + z)*H[0, {4, 1}, {4, 1}, 1, Sqrt[z]])/3 - 
    (23552*(-1 + z^2)*H[0, {4, 1}, {4, 1}, {4, 0}, Sqrt[z]])/(15*Sqrt[z]) - 
    (32768*(1 + z)*H[0, {4, 1}, {4, 1}, {4, 1}, Sqrt[z]])/3 - 
    (32768*(-1 + z)^2*H[1, 1, 1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
    (32768*(-1 + z)^2*H[1, 1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
    (32768*(-1 + z)^2*H[1, {4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z] + 
    (32768*(-1 + z)^2*H[{4, 0}, {4, 1}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z]) + 
  H[{4, 1}, Sqrt[z]]*((6656*(1 + z)*H[0, {4, 0}, Sqrt[z]]^2)/3 + 
    H[-1, 0, Sqrt[z]]*((64*(3593 + 398*z + 398*z^2 + 3593*z^3))/(405*z) + 
      (28672*(-1 + z)^2*H[0, {4, 0}, Sqrt[z]])/(3*Sqrt[z])) + 
    H[0, 1, Sqrt[z]]*((64*(3593 + 398*z + 398*z^2 + 3593*z^3))/(405*z) + 
      (28672*(-1 + z)^2*H[0, {4, 0}, Sqrt[z]])/(3*Sqrt[z])) + 
    (32*(271 - 513*z - 513*z^2 + 271*z^3)*H[0, {4, 1}, Sqrt[z]])/(81*z) + 
    H[-1, {4, 0}, Sqrt[z]]*((512*(634 - 346*z + 6941*z^2 - 346*z^3 + 
         634*z^4))/(135*z^(3/2)) - (26624*(1 + z)*H[0, {4, 0}, Sqrt[z]])/3 - 
      (13312*(-1 + z^2)*H[0, {4, 1}, Sqrt[z]])/(3*Sqrt[z])) + 
    H[0, {4, 0}, Sqrt[z]]*((-256*(634 - 346*z + 6941*z^2 - 346*z^3 + 
         634*z^4))/(135*z^(3/2)) + (6656*(-1 + z^2)*H[0, {4, 1}, Sqrt[z]])/
       (3*Sqrt[z])) - (512*(634 - 346*z + 6941*z^2 - 346*z^3 + 634*z^4)*
      H[1, {4, 0}, Sqrt[z]])/(135*z^(3/2)) + 
    (512*(634 - 346*z + 6941*z^2 - 346*z^3 + 634*z^4)*
      H[{4, 0}, {4, 1}, Sqrt[z]])/(135*z^(3/2)) - 
    (512*(523 - 3396*z - 3396*z^2 + 523*z^3)*H[-1, -1, 0, Sqrt[z]])/(135*z) - 
    (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[-1, -1, {4, 0}, 
       Sqrt[z]])/(15*z^(3/2)) - (64*(4177 - 14725*z - 22961*z^2 + 2741*z^3)*
      H[-1, 0, 0, Sqrt[z]])/(135*z) - 
    (512*(523 - 3396*z - 3396*z^2 + 523*z^3)*H[-1, 0, 1, Sqrt[z]])/(135*z) + 
    (256*(-97 - 647*z + 647*z^3 + 97*z^4)*H[-1, 0, {4, 0}, Sqrt[z]])/
     (27*z^(3/2)) - (640*(29 - 333*z - 333*z^2 + 29*z^3)*
      H[-1, 0, {4, 1}, Sqrt[z]])/(27*z) - 
    (256*(1367 + 5467*z - 1296*z^2 - 1003*z^3 + 397*z^4)*
      H[-1, {4, 0}, 0, Sqrt[z]])/(135*z^(3/2)) - 
    (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[-1, {4, 0}, 1, Sqrt[z]])/
     (15*z^(3/2)) + (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*
      H[-1, {4, 0}, {4, 0}, Sqrt[z]])/(45*z) - 
    (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[-1, {4, 0}, {4, 1}, 
       Sqrt[z]])/(15*z^(3/2)) + (64*(4177 - 14725*z - 22961*z^2 + 2741*z^3)*
      H[0, 0, 1, Sqrt[z]])/(135*z) + 
    (128*(-361 - 2771*z - 1022*z^2 + 3699*z^3 + 609*z^4)*
      H[0, 0, {4, 0}, Sqrt[z]])/(135*z^(3/2)) + 
    (256*(61 - 3105*z - 2760*z^2 + 544*z^3)*H[0, 0, {4, 1}, Sqrt[z]])/
     (135*z) - (512*(523 - 3396*z - 3396*z^2 + 523*z^3)*H[0, 1, 1, Sqrt[z]])/
     (135*z) + (256*(-97 - 647*z + 647*z^3 + 97*z^4)*
      H[0, 1, {4, 0}, Sqrt[z]])/(27*z^(3/2)) - 
    (640*(29 - 333*z - 333*z^2 + 29*z^3)*H[0, 1, {4, 1}, Sqrt[z]])/(27*z) + 
    (512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[0, {4, 0}, 1, Sqrt[z]])/
     (15*z^(3/2)) - (128*(-481 - 4095*z - 2715*z^2 + 1451*z^3)*
      H[0, {4, 0}, {4, 0}, Sqrt[z]])/(135*z) + 
    (512*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[0, {4, 0}, {4, 1}, 
       Sqrt[z]])/(15*z^(3/2)) - (640*(29 - 333*z - 333*z^2 + 29*z^3)*
      H[0, {4, 1}, 1, Sqrt[z]])/(27*z) + 
    (256*(-97 - 647*z + 647*z^3 + 97*z^4)*H[0, {4, 1}, {4, 0}, Sqrt[z]])/
     (27*z^(3/2)) - (1024*(2 - 41*z - 41*z^2 + 2*z^3)*
      H[0, {4, 1}, {4, 1}, Sqrt[z]])/(9*z) - 
    (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[1, 1, {4, 0}, Sqrt[z]])/
     (15*z^(3/2)) - (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*
      H[1, {4, 0}, {4, 0}, Sqrt[z]])/(45*z) + 
    (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[1, {4, 0}, {4, 1}, 
       Sqrt[z]])/(15*z^(3/2)) - (11776*(-7 - 5*z + 5*z^2 + 7*z^3)*
      H[{4, 0}, {4, 0}, {4, 1}, Sqrt[z]])/(45*z) - 
    (1024*(49 + 124*z - 72*z^2 + 124*z^3 + 49*z^4)*H[{4, 0}, {4, 1}, {4, 1}, 
       Sqrt[z]])/(15*z^(3/2)) - (182272*(1 + z)*H[-1, -1, -1, 0, Sqrt[z]])/
     5 + (32768*(-1 + z)^2*H[-1, -1, -1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
    (398336*(1 + z)*H[-1, -1, 0, 0, Sqrt[z]])/15 - 
    (182272*(1 + z)*H[-1, -1, 0, 1, Sqrt[z]])/5 - 
    (29696*(-1 + z^2)*H[-1, -1, 0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (59392*(1 + z)*H[-1, -1, 0, {4, 1}, Sqrt[z]])/3 + 
    (1024*(77 - 96*z + 19*z^2)*H[-1, -1, {4, 0}, 0, Sqrt[z]])/(3*Sqrt[z]) + 
    (32768*(-1 + z)^2*H[-1, -1, {4, 0}, 1, Sqrt[z]])/Sqrt[z] + 
    (32768*(-1 + z)^2*H[-1, -1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] + 
    (564736*(1 + z)*H[-1, 0, 0, 0, Sqrt[z]])/15 - 
    (398336*(1 + z)*H[-1, 0, 0, 1, Sqrt[z]])/15 - 
    (1024*(43 - 128*z + 85*z^2)*H[-1, 0, 0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    14336*(1 + z)*H[-1, 0, 0, {4, 1}, Sqrt[z]] - 
    (398336*(1 + z)*H[-1, 0, 1, 0, Sqrt[z]])/15 - 
    (182272*(1 + z)*H[-1, 0, 1, 1, Sqrt[z]])/5 - 
    (29696*(-1 + z^2)*H[-1, 0, 1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (59392*(1 + z)*H[-1, 0, 1, {4, 1}, Sqrt[z]])/3 - 
    (1024*(5 - 24*z + 19*z^2)*H[-1, 0, {4, 0}, 0, Sqrt[z]])/Sqrt[z] - 
    (29696*(-1 + z^2)*H[-1, 0, {4, 0}, 1, Sqrt[z]])/(3*Sqrt[z]) + 
    (32768*(1 + z)*H[-1, 0, {4, 0}, {4, 0}, Sqrt[z]])/3 - 
    (16384*(-1 + z^2)*H[-1, 0, {4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) - 
    14336*(1 + z)*H[-1, 0, {4, 1}, 0, Sqrt[z]] - 
    (59392*(1 + z)*H[-1, 0, {4, 1}, 1, Sqrt[z]])/3 - 
    (16384*(-1 + z^2)*H[-1, 0, {4, 1}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (32768*(1 + z)*H[-1, 0, {4, 1}, {4, 1}, Sqrt[z]])/3 - 
    (512*(-47 - 48*z + 95*z^2)*H[-1, {4, 0}, 0, 0, Sqrt[z]])/(3*Sqrt[z]) + 
    (1024*(77 - 96*z + 19*z^2)*H[-1, {4, 0}, 0, 1, Sqrt[z]])/(3*Sqrt[z]) + 
    (32768*(1 + z)*H[-1, {4, 0}, 0, {4, 0}, Sqrt[z]])/3 + 
    (32768*(2 - 3*z + z^2)*H[-1, {4, 0}, 0, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) + 
    (1024*(77 - 96*z + 19*z^2)*H[-1, {4, 0}, 1, 0, Sqrt[z]])/(3*Sqrt[z]) + 
    (32768*(-1 + z)^2*H[-1, {4, 0}, 1, 1, Sqrt[z]])/Sqrt[z] + 
    (32768*(-1 + z)^2*H[-1, {4, 0}, 1, {4, 1}, Sqrt[z]])/Sqrt[z] + 
    2048*(1 + z)*H[-1, {4, 0}, {4, 0}, 0, Sqrt[z]] + 
    (1024*(77 - 96*z + 19*z^2)*H[-1, {4, 0}, {4, 1}, 0, Sqrt[z]])/
     (3*Sqrt[z]) + (32768*(-1 + z)^2*H[-1, {4, 0}, {4, 1}, 1, Sqrt[z]])/
     Sqrt[z] + (32768*(-1 + z)^2*H[-1, {4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/
     Sqrt[z] + (564736*(1 + z)*H[0, 0, 0, 1, Sqrt[z]])/15 + 
    (1024*(-3 - 10*z + 13*z^2)*H[0, 0, 0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    1408*(1 + z)*H[0, 0, 0, {4, 1}, Sqrt[z]] + 
    (398336*(1 + z)*H[0, 0, 1, 1, Sqrt[z]])/15 + 
    (1024*(-13 - 16*z + 29*z^2)*H[0, 0, 1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
    14336*(1 + z)*H[0, 0, 1, {4, 1}, Sqrt[z]] - 
    (512*(-21 - 16*z + 37*z^2)*H[0, 0, {4, 0}, 1, Sqrt[z]])/(3*Sqrt[z]) + 
    (22528*(1 + z)*H[0, 0, {4, 0}, {4, 0}, Sqrt[z]])/3 - 
    (1024*(-13 - 16*z + 29*z^2)*H[0, 0, {4, 0}, {4, 1}, Sqrt[z]])/
     (3*Sqrt[z]) + 14336*(1 + z)*H[0, 0, {4, 1}, 1, Sqrt[z]] + 
    (512*(-21 - 16*z + 37*z^2)*H[0, 0, {4, 1}, {4, 0}, Sqrt[z]])/
     (3*Sqrt[z]) + (23552*(1 + z)*H[0, 0, {4, 1}, {4, 1}, Sqrt[z]])/3 - 
    (28672*(-1 + z)^2*H[0, 1, 0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (182272*(1 + z)*H[0, 1, 1, 1, Sqrt[z]])/5 - 
    (29696*(-1 + z^2)*H[0, 1, 1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (59392*(1 + z)*H[0, 1, 1, {4, 1}, Sqrt[z]])/3 - 
    (29696*(-1 + z^2)*H[0, 1, {4, 0}, 1, Sqrt[z]])/(3*Sqrt[z]) + 
    (32768*(1 + z)*H[0, 1, {4, 0}, {4, 0}, Sqrt[z]])/3 - 
    (16384*(-1 + z^2)*H[0, 1, {4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) - 
    (59392*(1 + z)*H[0, 1, {4, 1}, 1, Sqrt[z]])/3 - 
    (16384*(-1 + z^2)*H[0, 1, {4, 1}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (32768*(1 + z)*H[0, 1, {4, 1}, {4, 1}, Sqrt[z]])/3 - 
    (512*(-9 - 8*z + 17*z^2)*H[0, {4, 0}, 0, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) - 
    (16384*(-1 + z)^2*H[0, {4, 0}, 1, 1, Sqrt[z]])/Sqrt[z] - 
    (16384*(-1 + z)^2*H[0, {4, 0}, 1, {4, 1}, Sqrt[z]])/Sqrt[z] - 
    (26624*(1 + z)*H[0, {4, 0}, {4, 0}, 1, Sqrt[z]])/3 - 
    (13312*(-1 + z^2)*H[0, {4, 0}, {4, 0}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (14336*(1 + z)*H[0, {4, 0}, {4, 0}, {4, 1}, Sqrt[z]])/3 - 
    (16384*(-1 + z)^2*H[0, {4, 0}, {4, 1}, 1, Sqrt[z]])/Sqrt[z] + 
    4096*(1 + z)*H[0, {4, 0}, {4, 1}, {4, 0}, Sqrt[z]] - 
    (16384*(-1 + z)^2*H[0, {4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
    (59392*(1 + z)*H[0, {4, 1}, 1, 1, Sqrt[z]])/3 - 
    (16384*(-1 + z^2)*H[0, {4, 1}, 1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
    (32768*(1 + z)*H[0, {4, 1}, 1, {4, 1}, Sqrt[z]])/3 - 
    (29696*(-1 + z^2)*H[0, {4, 1}, {4, 0}, 1, Sqrt[z]])/(3*Sqrt[z]) + 
    (45056*(1 + z)*H[0, {4, 1}, {4, 0}, {4, 0}, Sqrt[z]])/3 - 
    (16384*(-1 + z^2)*H[0, {4, 1}, {4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) - 
    (32768*(1 + z)*H[0, {4, 1}, {4, 1}, 1, Sqrt[z]])/3 - 
    (1024*(-1 + z^2)*H[0, {4, 1}, {4, 1}, {4, 0}, Sqrt[z]])/Sqrt[z] - 
    6144*(1 + z)*H[0, {4, 1}, {4, 1}, {4, 1}, Sqrt[z]] - 
    (32768*(-1 + z)^2*H[1, 1, 1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
    (32768*(-1 + z)^2*H[1, 1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
    (32768*(-1 + z)^2*H[1, {4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z] + 
    (32768*(-1 + z)^2*H[{4, 0}, {4, 1}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z]) - 
  32768*(1 + z)*H[-1, -1, -1, -1, 0, Sqrt[z]] - 
  (32768*(-1 + z)^2*H[-1, -1, -1, -1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
  (254976*(1 + z)*H[-1, -1, -1, 0, 0, Sqrt[z]])/5 - 
  32768*(1 + z)*H[-1, -1, -1, 0, 1, Sqrt[z]] + 
  (91136*(-1 + z^2)*H[-1, -1, -1, 0, {4, 0}, Sqrt[z]])/(5*Sqrt[z]) + 
  (182272*(1 + z)*H[-1, -1, -1, 0, {4, 1}, Sqrt[z]])/5 + 
  (1024*(-169 + 160*z + 9*z^2)*H[-1, -1, -1, {4, 0}, 0, Sqrt[z]])/
   (5*Sqrt[z]) - (32768*(-1 + z)^2*H[-1, -1, -1, {4, 0}, 1, Sqrt[z]])/
   Sqrt[z] - (32768*(-1 + z)^2*H[-1, -1, -1, {4, 0}, {4, 1}, Sqrt[z]])/
   Sqrt[z] - (6654976*(1 + z)*H[-1, -1, 0, 0, 0, Sqrt[z]])/45 - 
  (254976*(1 + z)*H[-1, -1, 0, 0, 1, Sqrt[z]])/5 + 
  (512*(251 - 1280*z + 1029*z^2)*H[-1, -1, 0, 0, {4, 0}, Sqrt[z]])/
   (15*Sqrt[z]) + (398336*(1 + z)*H[-1, -1, 0, 0, {4, 1}, Sqrt[z]])/15 - 
  (254976*(1 + z)*H[-1, -1, 0, 1, 0, Sqrt[z]])/5 - 
  32768*(1 + z)*H[-1, -1, 0, 1, 1, Sqrt[z]] + 
  (91136*(-1 + z^2)*H[-1, -1, 0, 1, {4, 0}, Sqrt[z]])/(5*Sqrt[z]) + 
  (182272*(1 + z)*H[-1, -1, 0, 1, {4, 1}, Sqrt[z]])/5 + 
  (1024*(-301 - 1595*z + 866*z^2)*H[-1, -1, 0, {4, 0}, 0, Sqrt[z]])/
   (45*Sqrt[z]) + (91136*(-1 + z^2)*H[-1, -1, 0, {4, 0}, 1, Sqrt[z]])/
   (5*Sqrt[z]) - (59392*(1 + z)*H[-1, -1, 0, {4, 0}, {4, 0}, Sqrt[z]])/3 + 
  (29696*(-1 + z^2)*H[-1, -1, 0, {4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) + 
  (398336*(1 + z)*H[-1, -1, 0, {4, 1}, 0, Sqrt[z]])/15 + 
  (182272*(1 + z)*H[-1, -1, 0, {4, 1}, 1, Sqrt[z]])/5 + 
  (29696*(-1 + z^2)*H[-1, -1, 0, {4, 1}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
  (59392*(1 + z)*H[-1, -1, 0, {4, 1}, {4, 1}, Sqrt[z]])/3 + 
  (512*(-2123 - 1750*z + 1813*z^2)*H[-1, -1, {4, 0}, 0, 0, Sqrt[z]])/
   (45*Sqrt[z]) + (1024*(-169 + 160*z + 9*z^2)*H[-1, -1, {4, 0}, 0, 1, 
     Sqrt[z]])/(5*Sqrt[z]) - 
  (59392*(1 + z)*H[-1, -1, {4, 0}, 0, {4, 0}, Sqrt[z]])/3 - 
  (1024*(77 - 96*z + 19*z^2)*H[-1, -1, {4, 0}, 0, {4, 1}, Sqrt[z]])/
   (3*Sqrt[z]) + (1024*(-169 + 160*z + 9*z^2)*H[-1, -1, {4, 0}, 1, 0, 
     Sqrt[z]])/(5*Sqrt[z]) - 
  (32768*(-1 + z)^2*H[-1, -1, {4, 0}, 1, 1, Sqrt[z]])/Sqrt[z] - 
  (32768*(-1 + z)^2*H[-1, -1, {4, 0}, 1, {4, 1}, Sqrt[z]])/Sqrt[z] - 
  (47104*(1 + z)*H[-1, -1, {4, 0}, {4, 0}, 0, Sqrt[z]])/15 + 
  (1024*(-169 + 160*z + 9*z^2)*H[-1, -1, {4, 0}, {4, 1}, 0, Sqrt[z]])/
   (5*Sqrt[z]) - (32768*(-1 + z)^2*H[-1, -1, {4, 0}, {4, 1}, 1, Sqrt[z]])/
   Sqrt[z] - (32768*(-1 + z)^2*H[-1, -1, {4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/
   Sqrt[z] - (131072*(1 + z)*H[-1, 0, -1, 0, 0, Sqrt[z]])/3 + 
  (32768*(-1 + z)^2*H[-1, 0, -1, 0, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
  (32768*(-1 + z)^2*H[-1, 0, -1, {4, 0}, 0, Sqrt[z]])/(3*Sqrt[z]) + 
  (65536*(-1 + z)^2*H[-1, 0, 0, -1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
  (434176*(1 + z)*H[-1, 0, 0, 0, 0, Sqrt[z]])/15 - 
  (756736*(1 + z)*H[-1, 0, 0, 0, 1, Sqrt[z]])/45 - 
  (282368*(-1 + z^2)*H[-1, 0, 0, 0, {4, 0}, Sqrt[z]])/(15*Sqrt[z]) - 
  (564736*(1 + z)*H[-1, 0, 0, 0, {4, 1}, Sqrt[z]])/15 - 
  (2722816*(1 + z)*H[-1, 0, 0, 1, 0, Sqrt[z]])/45 - 
  (254976*(1 + z)*H[-1, 0, 0, 1, 1, Sqrt[z]])/5 + 
  (199168*(-1 + z^2)*H[-1, 0, 0, 1, {4, 0}, Sqrt[z]])/(15*Sqrt[z]) + 
  (398336*(1 + z)*H[-1, 0, 0, 1, {4, 1}, Sqrt[z]])/15 - 
  (128*(-4241 + 3810*z + 6611*z^2)*H[-1, 0, 0, {4, 0}, 0, Sqrt[z]])/
   (45*Sqrt[z]) + (512*(251 - 1280*z + 1029*z^2)*H[-1, 0, 0, {4, 0}, 1, 
     Sqrt[z]])/(15*Sqrt[z]) - 14336*(1 + z)*H[-1, 0, 0, {4, 0}, {4, 0}, 
    Sqrt[z]] + (1024*(43 - 128*z + 85*z^2)*H[-1, 0, 0, {4, 0}, {4, 1}, 
     Sqrt[z]])/(3*Sqrt[z]) - (303616*(1 + z)*H[-1, 0, 0, {4, 1}, 0, Sqrt[z]])/
   45 + (398336*(1 + z)*H[-1, 0, 0, {4, 1}, 1, Sqrt[z]])/15 + 
  (7168*(-1 + z^2)*H[-1, 0, 0, {4, 1}, {4, 0}, Sqrt[z]])/Sqrt[z] + 
  14336*(1 + z)*H[-1, 0, 0, {4, 1}, {4, 1}, Sqrt[z]] - 
  (2722816*(1 + z)*H[-1, 0, 1, 0, 0, Sqrt[z]])/45 - 
  (254976*(1 + z)*H[-1, 0, 1, 0, 1, Sqrt[z]])/5 + 
  (199168*(-1 + z^2)*H[-1, 0, 1, 0, {4, 0}, Sqrt[z]])/(15*Sqrt[z]) + 
  (398336*(1 + z)*H[-1, 0, 1, 0, {4, 1}, Sqrt[z]])/15 - 
  (254976*(1 + z)*H[-1, 0, 1, 1, 0, Sqrt[z]])/5 - 
  32768*(1 + z)*H[-1, 0, 1, 1, 1, Sqrt[z]] + 
  (91136*(-1 + z^2)*H[-1, 0, 1, 1, {4, 0}, Sqrt[z]])/(5*Sqrt[z]) + 
  (182272*(1 + z)*H[-1, 0, 1, 1, {4, 1}, Sqrt[z]])/5 - 
  (1024*(1261 - 325*z + 94*z^2)*H[-1, 0, 1, {4, 0}, 0, Sqrt[z]])/
   (45*Sqrt[z]) + (91136*(-1 + z^2)*H[-1, 0, 1, {4, 0}, 1, Sqrt[z]])/
   (5*Sqrt[z]) - (59392*(1 + z)*H[-1, 0, 1, {4, 0}, {4, 0}, Sqrt[z]])/3 + 
  (29696*(-1 + z^2)*H[-1, 0, 1, {4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) + 
  (398336*(1 + z)*H[-1, 0, 1, {4, 1}, 0, Sqrt[z]])/15 + 
  (182272*(1 + z)*H[-1, 0, 1, {4, 1}, 1, Sqrt[z]])/5 + 
  (29696*(-1 + z^2)*H[-1, 0, 1, {4, 1}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
  (59392*(1 + z)*H[-1, 0, 1, {4, 1}, {4, 1}, Sqrt[z]])/3 - 
  (128*(-727 + 8410*z + 6737*z^2)*H[-1, 0, {4, 0}, 0, 0, Sqrt[z]])/
   (45*Sqrt[z]) + (1024*(-301 - 1595*z + 866*z^2)*H[-1, 0, {4, 0}, 0, 1, 
     Sqrt[z]])/(45*Sqrt[z]) - 14336*(1 + z)*H[-1, 0, {4, 0}, 0, {4, 0}, 
    Sqrt[z]] + (1024*(5 - 24*z + 19*z^2)*H[-1, 0, {4, 0}, 0, {4, 1}, 
     Sqrt[z]])/Sqrt[z] + (1024*(-781 - 635*z + 386*z^2)*
    H[-1, 0, {4, 0}, 1, 0, Sqrt[z]])/(45*Sqrt[z]) + 
  (91136*(-1 + z^2)*H[-1, 0, {4, 0}, 1, 1, Sqrt[z]])/(5*Sqrt[z]) - 
  (59392*(1 + z)*H[-1, 0, {4, 0}, 1, {4, 0}, Sqrt[z]])/3 + 
  (29696*(-1 + z^2)*H[-1, 0, {4, 0}, 1, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) - 
  14336*(1 + z)*H[-1, 0, {4, 0}, {4, 0}, 0, Sqrt[z]] - 
  (59392*(1 + z)*H[-1, 0, {4, 0}, {4, 0}, 1, Sqrt[z]])/3 - 
  (16384*(-1 + z^2)*H[-1, 0, {4, 0}, {4, 0}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
  (32768*(1 + z)*H[-1, 0, {4, 0}, {4, 0}, {4, 1}, Sqrt[z]])/3 + 
  (256*(53 - 1022*z + 557*z^2)*H[-1, 0, {4, 0}, {4, 1}, 0, Sqrt[z]])/
   (9*Sqrt[z]) + (29696*(-1 + z^2)*H[-1, 0, {4, 0}, {4, 1}, 1, Sqrt[z]])/
   (3*Sqrt[z]) - (32768*(1 + z)*H[-1, 0, {4, 0}, {4, 1}, {4, 0}, Sqrt[z]])/
   3 + (16384*(-1 + z^2)*H[-1, 0, {4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/
   (3*Sqrt[z]) + (60416*(1 + z)*H[-1, 0, {4, 1}, 0, 0, Sqrt[z]])/9 + 
  (398336*(1 + z)*H[-1, 0, {4, 1}, 0, 1, Sqrt[z]])/15 + 
  (7168*(-1 + z^2)*H[-1, 0, {4, 1}, 0, {4, 0}, Sqrt[z]])/Sqrt[z] + 
  14336*(1 + z)*H[-1, 0, {4, 1}, 0, {4, 1}, Sqrt[z]] + 
  (398336*(1 + z)*H[-1, 0, {4, 1}, 1, 0, Sqrt[z]])/15 + 
  (182272*(1 + z)*H[-1, 0, {4, 1}, 1, 1, Sqrt[z]])/5 + 
  (29696*(-1 + z^2)*H[-1, 0, {4, 1}, 1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
  (59392*(1 + z)*H[-1, 0, {4, 1}, 1, {4, 1}, Sqrt[z]])/3 + 
  (256*(-331 - 254*z + 173*z^2)*H[-1, 0, {4, 1}, {4, 0}, 0, Sqrt[z]])/
   (9*Sqrt[z]) + (29696*(-1 + z^2)*H[-1, 0, {4, 1}, {4, 0}, 1, Sqrt[z]])/
   (3*Sqrt[z]) - (32768*(1 + z)*H[-1, 0, {4, 1}, {4, 0}, {4, 0}, Sqrt[z]])/
   3 + (16384*(-1 + z^2)*H[-1, 0, {4, 1}, {4, 0}, {4, 1}, Sqrt[z]])/
   (3*Sqrt[z]) + 14336*(1 + z)*H[-1, 0, {4, 1}, {4, 1}, 0, Sqrt[z]] + 
  (59392*(1 + z)*H[-1, 0, {4, 1}, {4, 1}, 1, Sqrt[z]])/3 + 
  (16384*(-1 + z^2)*H[-1, 0, {4, 1}, {4, 1}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
  (32768*(1 + z)*H[-1, 0, {4, 1}, {4, 1}, {4, 1}, Sqrt[z]])/3 - 
  (128*(1173 + 3970*z + 1037*z^2)*H[-1, {4, 0}, 0, 0, 0, Sqrt[z]])/
   (15*Sqrt[z]) + (512*(-2123 - 1750*z + 1813*z^2)*
    H[-1, {4, 0}, 0, 0, 1, Sqrt[z]])/(45*Sqrt[z]) - 
  (72704*(1 + z)*H[-1, {4, 0}, 0, 0, {4, 0}, Sqrt[z]])/3 + 
  (512*(-47 - 48*z + 95*z^2)*H[-1, {4, 0}, 0, 0, {4, 1}, Sqrt[z]])/
   (3*Sqrt[z]) + (512*(-3083 + 170*z + 853*z^2)*H[-1, {4, 0}, 0, 1, 0, 
     Sqrt[z]])/(45*Sqrt[z]) + (1024*(-169 + 160*z + 9*z^2)*
    H[-1, {4, 0}, 0, 1, 1, Sqrt[z]])/(5*Sqrt[z]) - 
  (59392*(1 + z)*H[-1, {4, 0}, 0, 1, {4, 0}, Sqrt[z]])/3 - 
  (1024*(77 - 96*z + 19*z^2)*H[-1, {4, 0}, 0, 1, {4, 1}, Sqrt[z]])/
   (3*Sqrt[z]) - (238592*(1 + z)*H[-1, {4, 0}, 0, {4, 0}, 0, Sqrt[z]])/15 - 
  (59392*(1 + z)*H[-1, {4, 0}, 0, {4, 0}, 1, Sqrt[z]])/3 - 
  (16384*(-1 + z^2)*H[-1, {4, 0}, 0, {4, 0}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
  (32768*(1 + z)*H[-1, {4, 0}, 0, {4, 0}, {4, 1}, Sqrt[z]])/3 + 
  (256*(-2777 - 2230*z + 2947*z^2)*H[-1, {4, 0}, 0, {4, 1}, 0, Sqrt[z]])/
   (45*Sqrt[z]) - (1024*(77 - 96*z + 19*z^2)*H[-1, {4, 0}, 0, {4, 1}, 1, 
     Sqrt[z]])/(3*Sqrt[z]) - 
  (32768*(1 + z)*H[-1, {4, 0}, 0, {4, 1}, {4, 0}, Sqrt[z]])/3 - 
  (32768*(2 - 3*z + z^2)*H[-1, {4, 0}, 0, {4, 1}, {4, 1}, Sqrt[z]])/
   (3*Sqrt[z]) + (512*(-2123 - 1750*z + 1813*z^2)*H[-1, {4, 0}, 1, 0, 0, 
     Sqrt[z]])/(45*Sqrt[z]) + (1024*(-169 + 160*z + 9*z^2)*
    H[-1, {4, 0}, 1, 0, 1, Sqrt[z]])/(5*Sqrt[z]) - 
  (59392*(1 + z)*H[-1, {4, 0}, 1, 0, {4, 0}, Sqrt[z]])/3 - 
  (1024*(77 - 96*z + 19*z^2)*H[-1, {4, 0}, 1, 0, {4, 1}, Sqrt[z]])/
   (3*Sqrt[z]) + (1024*(-169 + 160*z + 9*z^2)*H[-1, {4, 0}, 1, 1, 0, 
     Sqrt[z]])/(5*Sqrt[z]) - 
  (32768*(-1 + z)^2*H[-1, {4, 0}, 1, 1, 1, Sqrt[z]])/Sqrt[z] - 
  (32768*(-1 + z)^2*H[-1, {4, 0}, 1, 1, {4, 1}, Sqrt[z]])/Sqrt[z] - 
  (47104*(1 + z)*H[-1, {4, 0}, 1, {4, 0}, 0, Sqrt[z]])/15 + 
  (1024*(-169 + 160*z + 9*z^2)*H[-1, {4, 0}, 1, {4, 1}, 0, Sqrt[z]])/
   (5*Sqrt[z]) - (32768*(-1 + z)^2*H[-1, {4, 0}, 1, {4, 1}, 1, Sqrt[z]])/
   Sqrt[z] - (32768*(-1 + z)^2*H[-1, {4, 0}, 1, {4, 1}, {4, 1}, Sqrt[z]])/
   Sqrt[z] - (18432*(1 + z)*H[-1, {4, 0}, {4, 0}, 0, 0, Sqrt[z]])/5 - 
  (47104*(1 + z)*H[-1, {4, 0}, {4, 0}, 0, 1, Sqrt[z]])/15 - 
  (1024*(-1 + z^2)*H[-1, {4, 0}, {4, 0}, 0, {4, 0}, Sqrt[z]])/Sqrt[z] - 
  2048*(1 + z)*H[-1, {4, 0}, {4, 0}, 0, {4, 1}, Sqrt[z]] - 
  (47104*(1 + z)*H[-1, {4, 0}, {4, 0}, 1, 0, Sqrt[z]])/15 - 
  (7168*(-1 + z^2)*H[-1, {4, 0}, {4, 0}, {4, 0}, 0, Sqrt[z]])/(15*Sqrt[z]) - 
  (47104*(1 + z)*H[-1, {4, 0}, {4, 0}, {4, 1}, 0, Sqrt[z]])/15 + 
  (512*(-2123 - 1750*z + 1813*z^2)*H[-1, {4, 0}, {4, 1}, 0, 0, Sqrt[z]])/
   (45*Sqrt[z]) + (1024*(-169 + 160*z + 9*z^2)*H[-1, {4, 0}, {4, 1}, 0, 1, 
     Sqrt[z]])/(5*Sqrt[z]) - 
  (59392*(1 + z)*H[-1, {4, 0}, {4, 1}, 0, {4, 0}, Sqrt[z]])/3 - 
  (1024*(77 - 96*z + 19*z^2)*H[-1, {4, 0}, {4, 1}, 0, {4, 1}, Sqrt[z]])/
   (3*Sqrt[z]) + (1024*(-169 + 160*z + 9*z^2)*H[-1, {4, 0}, {4, 1}, 1, 0, 
     Sqrt[z]])/(5*Sqrt[z]) - 
  (32768*(-1 + z)^2*H[-1, {4, 0}, {4, 1}, 1, 1, Sqrt[z]])/Sqrt[z] - 
  (32768*(-1 + z)^2*H[-1, {4, 0}, {4, 1}, 1, {4, 1}, Sqrt[z]])/Sqrt[z] - 
  (47104*(1 + z)*H[-1, {4, 0}, {4, 1}, {4, 0}, 0, Sqrt[z]])/15 + 
  (1024*(-169 + 160*z + 9*z^2)*H[-1, {4, 0}, {4, 1}, {4, 1}, 0, Sqrt[z]])/
   (5*Sqrt[z]) - (32768*(-1 + z)^2*H[-1, {4, 0}, {4, 1}, {4, 1}, 1, Sqrt[z]])/
   Sqrt[z] - (32768*(-1 + z)^2*H[-1, {4, 0}, {4, 1}, {4, 1}, {4, 1}, 
     Sqrt[z]])/Sqrt[z] - (434176*(1 + z)*H[0, 0, 0, 0, 1, Sqrt[z]])/15 - 
  (256*(-18 + 83*z + 5*z^2)*H[0, 0, 0, 0, {4, 0}, Sqrt[z]])/(45*Sqrt[z]) + 
  (13888*(1 + z)*H[0, 0, 0, 0, {4, 1}, Sqrt[z]])/9 - 
  (6654976*(1 + z)*H[0, 0, 0, 1, 1, Sqrt[z]])/45 - 
  (128*(57 + 1270*z + 733*z^2)*H[0, 0, 0, 1, {4, 0}, Sqrt[z]])/(5*Sqrt[z]) + 
  (825856*(1 + z)*H[0, 0, 0, 1, {4, 1}, Sqrt[z]])/15 - 
  (256*(-501 - 80*z + 581*z^2)*H[0, 0, 0, {4, 0}, 1, Sqrt[z]])/(15*Sqrt[z]) + 
  (145792*(1 + z)*H[0, 0, 0, {4, 0}, {4, 0}, Sqrt[z]])/15 + 
  (128*(493 + 1610*z + 1037*z^2)*H[0, 0, 0, {4, 0}, {4, 1}, Sqrt[z]])/
   (15*Sqrt[z]) + (825856*(1 + z)*H[0, 0, 0, {4, 1}, 1, Sqrt[z]])/15 - 
  (1024*(17 + 59*z)*H[0, 0, 0, {4, 1}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
  3456*(1 + z)*H[0, 0, 0, {4, 1}, {4, 1}, Sqrt[z]] - 
  (131072*(1 + z)*H[0, 0, 1, 0, 1, Sqrt[z]])/3 + 
  (128*(-2377 - 3810*z + 7*z^2)*H[0, 0, 1, 0, {4, 0}, Sqrt[z]])/
   (45*Sqrt[z]) + (1390592*(1 + z)*H[0, 0, 1, 0, {4, 1}, Sqrt[z]])/45 + 
  (254976*(1 + z)*H[0, 0, 1, 1, 1, Sqrt[z]])/5 - 
  (512*(-1957 - 2540*z + 377*z^2)*H[0, 0, 1, 1, {4, 0}, Sqrt[z]])/
   (45*Sqrt[z]) - (398336*(1 + z)*H[0, 0, 1, 1, {4, 1}, Sqrt[z]])/15 - 
  (512*(-1957 - 2540*z + 377*z^2)*H[0, 0, 1, {4, 0}, 1, Sqrt[z]])/
   (45*Sqrt[z]) + 14336*(1 + z)*H[0, 0, 1, {4, 0}, {4, 0}, Sqrt[z]] - 
  (512*(-1757 - 1270*z + 967*z^2)*H[0, 0, 1, {4, 0}, {4, 1}, Sqrt[z]])/
   (45*Sqrt[z]) - (398336*(1 + z)*H[0, 0, 1, {4, 1}, 1, Sqrt[z]])/15 - 
  (512*(-1757 - 1270*z + 967*z^2)*H[0, 0, 1, {4, 1}, {4, 0}, Sqrt[z]])/
   (45*Sqrt[z]) - 14336*(1 + z)*H[0, 0, 1, {4, 1}, {4, 1}, Sqrt[z]] + 
  (128*(1137 + 790*z + 133*z^2)*H[0, 0, {4, 0}, 0, 1, Sqrt[z]])/
   (45*Sqrt[z]) + (73216*(1 + z)*H[0, 0, {4, 0}, 0, {4, 0}, Sqrt[z]])/45 + 
  (128*(373 + 1210*z + 1557*z^2)*H[0, 0, {4, 0}, 0, {4, 1}, Sqrt[z]])/
   (45*Sqrt[z]) + (1024*(-83 + 395*z + 718*z^2)*H[0, 0, {4, 0}, 1, 1, 
     Sqrt[z]])/(45*Sqrt[z]) - 
  (29696*(1 + z)*H[0, 0, {4, 0}, 1, {4, 0}, Sqrt[z]])/3 + 
  (512*(-21 - 16*z + 37*z^2)*H[0, 0, {4, 0}, 1, {4, 1}, Sqrt[z]])/
   (3*Sqrt[z]) - (456704*(1 + z)*H[0, 0, {4, 0}, {4, 0}, 1, Sqrt[z]])/15 - 
  (1024*(34 + 305*z + 151*z^2)*H[0, 0, {4, 0}, {4, 0}, {4, 0}, Sqrt[z]])/
   (45*Sqrt[z]) - (495616*(1 + z)*H[0, 0, {4, 0}, {4, 0}, {4, 1}, Sqrt[z]])/
   15 + (1024*(-721 - 755*z + 446*z^2)*H[0, 0, {4, 0}, {4, 1}, 1, Sqrt[z]])/
   (45*Sqrt[z]) - (62464*(1 + z)*H[0, 0, {4, 0}, {4, 1}, {4, 0}, Sqrt[z]])/
   5 + (2048*(-66 - 5*z + 161*z^2)*H[0, 0, {4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/
   (15*Sqrt[z]) + (261632*(1 + z)*H[0, 0, {4, 1}, 0, 1, Sqrt[z]])/15 - 
  (256*(317 + 1180*z + 23*z^2)*H[0, 0, {4, 1}, 0, {4, 0}, Sqrt[z]])/
   (45*Sqrt[z]) + (2048*(1 + z)*H[0, 0, {4, 1}, 0, {4, 1}, Sqrt[z]])/3 - 
  (398336*(1 + z)*H[0, 0, {4, 1}, 1, 1, Sqrt[z]])/15 - 
  (7168*(-1 + z^2)*H[0, 0, {4, 1}, 1, {4, 0}, Sqrt[z]])/Sqrt[z] - 
  14336*(1 + z)*H[0, 0, {4, 1}, 1, {4, 1}, Sqrt[z]] - 
  (512*(-227 - 80*z + 307*z^2)*H[0, 0, {4, 1}, {4, 0}, 1, Sqrt[z]])/
   (15*Sqrt[z]) + (176128*(1 + z)*H[0, 0, {4, 1}, {4, 0}, {4, 0}, Sqrt[z]])/
   15 - (512*(-21 - 16*z + 37*z^2)*H[0, 0, {4, 1}, {4, 0}, {4, 1}, Sqrt[z]])/
   (3*Sqrt[z]) - 14336*(1 + z)*H[0, 0, {4, 1}, {4, 1}, 1, Sqrt[z]] - 
  (512*(701 + 1210*z + 1229*z^2)*H[0, 0, {4, 1}, {4, 1}, {4, 0}, Sqrt[z]])/
   (45*Sqrt[z]) - (23552*(1 + z)*H[0, 0, {4, 1}, {4, 1}, {4, 1}, Sqrt[z]])/
   3 + (512*(79 + 254*z + 79*z^2)*H[0, 1, 0, 1, {4, 0}, Sqrt[z]])/
   (9*Sqrt[z]) + (512*(271 - 130*z + 271*z^2)*H[0, 1, 0, {4, 0}, 1, Sqrt[z]])/
   (9*Sqrt[z]) + (256*(3047 - 2570*z + 1583*z^2)*H[0, 1, 0, {4, 0}, {4, 1}, 
     Sqrt[z]])/(45*Sqrt[z]) - (256*(-1127 - 1270*z + 337*z^2)*
    H[0, 1, 0, {4, 1}, {4, 0}, Sqrt[z]])/(45*Sqrt[z]) + 
  (512*(271 - 130*z + 271*z^2)*H[0, 1, 1, 0, {4, 0}, Sqrt[z]])/(9*Sqrt[z]) - 
  32768*(1 + z)*H[0, 1, 1, 1, 1, Sqrt[z]] + 
  (91136*(-1 + z^2)*H[0, 1, 1, 1, {4, 0}, Sqrt[z]])/(5*Sqrt[z]) + 
  (182272*(1 + z)*H[0, 1, 1, 1, {4, 1}, Sqrt[z]])/5 + 
  (91136*(-1 + z^2)*H[0, 1, 1, {4, 0}, 1, Sqrt[z]])/(5*Sqrt[z]) - 
  (59392*(1 + z)*H[0, 1, 1, {4, 0}, {4, 0}, Sqrt[z]])/3 + 
  (29696*(-1 + z^2)*H[0, 1, 1, {4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) + 
  (182272*(1 + z)*H[0, 1, 1, {4, 1}, 1, Sqrt[z]])/5 + 
  (29696*(-1 + z^2)*H[0, 1, 1, {4, 1}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
  (59392*(1 + z)*H[0, 1, 1, {4, 1}, {4, 1}, Sqrt[z]])/3 + 
  (256*(127 + 158*z + 127*z^2)*H[0, 1, {4, 0}, 0, {4, 1}, Sqrt[z]])/
   (9*Sqrt[z]) + (91136*(-1 + z^2)*H[0, 1, {4, 0}, 1, 1, Sqrt[z]])/
   (5*Sqrt[z]) - (59392*(1 + z)*H[0, 1, {4, 0}, 1, {4, 0}, Sqrt[z]])/3 + 
  (29696*(-1 + z^2)*H[0, 1, {4, 0}, 1, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) - 
  (59392*(1 + z)*H[0, 1, {4, 0}, {4, 0}, 1, Sqrt[z]])/3 - 
  (16384*(-1 + z^2)*H[0, 1, {4, 0}, {4, 0}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) - 
  (32768*(1 + z)*H[0, 1, {4, 0}, {4, 0}, {4, 1}, Sqrt[z]])/3 + 
  (29696*(-1 + z^2)*H[0, 1, {4, 0}, {4, 1}, 1, Sqrt[z]])/(3*Sqrt[z]) - 
  (32768*(1 + z)*H[0, 1, {4, 0}, {4, 1}, {4, 0}, Sqrt[z]])/3 + 
  (16384*(-1 + z^2)*H[0, 1, {4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) - 
  (256*(-1127 - 1270*z + 337*z^2)*H[0, 1, {4, 1}, 0, {4, 0}, Sqrt[z]])/
   (45*Sqrt[z]) + (182272*(1 + z)*H[0, 1, {4, 1}, 1, 1, Sqrt[z]])/5 + 
  (29696*(-1 + z^2)*H[0, 1, {4, 1}, 1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
  (59392*(1 + z)*H[0, 1, {4, 1}, 1, {4, 1}, Sqrt[z]])/3 + 
  (29696*(-1 + z^2)*H[0, 1, {4, 1}, {4, 0}, 1, Sqrt[z]])/(3*Sqrt[z]) - 
  (32768*(1 + z)*H[0, 1, {4, 1}, {4, 0}, {4, 0}, Sqrt[z]])/3 + 
  (16384*(-1 + z^2)*H[0, 1, {4, 1}, {4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) + 
  (59392*(1 + z)*H[0, 1, {4, 1}, {4, 1}, 1, Sqrt[z]])/3 + 
  (16384*(-1 + z^2)*H[0, 1, {4, 1}, {4, 1}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
  (32768*(1 + z)*H[0, 1, {4, 1}, {4, 1}, {4, 1}, Sqrt[z]])/3 - 
  (124928*(1 + z)*H[0, {4, 0}, 0, {4, 0}, 1, Sqrt[z]])/15 + 
  (256*(-479 - 610*z + 109*z^2)*H[0, {4, 0}, 0, {4, 0}, {4, 0}, Sqrt[z]])/
   (45*Sqrt[z]) - (191488*(1 + z)*H[0, {4, 0}, 0, {4, 0}, {4, 1}, Sqrt[z]])/
   15 + (256*(-1127 - 1270*z + 337*z^2)*H[0, {4, 0}, 0, {4, 1}, 1, Sqrt[z]])/
   (45*Sqrt[z]) - (13312*(1 + z)*H[0, {4, 0}, 0, {4, 1}, {4, 0}, Sqrt[z]])/
   3 + (1024*(-56 + 15*z + 131*z^2)*H[0, {4, 0}, 0, {4, 1}, {4, 1}, Sqrt[z]])/
   (15*Sqrt[z]) + (62464*(-1 + z^2)*H[0, {4, 0}, 1, 0, {4, 1}, Sqrt[z]])/
   (15*Sqrt[z]) + (16384*(-1 + z)^2*H[0, {4, 0}, 1, 1, 1, Sqrt[z]])/Sqrt[z] + 
  (16384*(-1 + z)^2*H[0, {4, 0}, 1, 1, {4, 1}, Sqrt[z]])/Sqrt[z] + 
  (16384*(-1 + z)^2*H[0, {4, 0}, 1, {4, 1}, 1, Sqrt[z]])/Sqrt[z] + 
  (16384*(-1 + z)^2*H[0, {4, 0}, 1, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
  (8192*(1 + z)*H[0, {4, 0}, {4, 0}, 0, {4, 1}, Sqrt[z]])/15 + 
  (249856*(1 + z)*H[0, {4, 0}, {4, 0}, 1, 1, Sqrt[z]])/15 + 
  (13312*(-1 + z^2)*H[0, {4, 0}, {4, 0}, 1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
  (26624*(1 + z)*H[0, {4, 0}, {4, 0}, 1, {4, 1}, Sqrt[z]])/3 + 
  (124928*(-1 + z^2)*H[0, {4, 0}, {4, 0}, {4, 0}, 1, Sqrt[z]])/(15*Sqrt[z]) - 
  (188416*(1 + z)*H[0, {4, 0}, {4, 0}, {4, 0}, {4, 0}, Sqrt[z]])/15 + 
  (13312*(-1 + z^2)*H[0, {4, 0}, {4, 0}, {4, 0}, {4, 1}, Sqrt[z]])/
   (3*Sqrt[z]) + (26624*(1 + z)*H[0, {4, 0}, {4, 0}, {4, 1}, 1, Sqrt[z]])/3 + 
  (8192*(-1 + z^2)*H[0, {4, 0}, {4, 0}, {4, 1}, {4, 0}, Sqrt[z]])/
   (15*Sqrt[z]) + (14336*(1 + z)*H[0, {4, 0}, {4, 0}, {4, 1}, {4, 1}, 
     Sqrt[z]])/3 + (512*(-67 + 70*z + 177*z^2)*H[0, {4, 0}, {4, 1}, 0, 
     {4, 1}, Sqrt[z]])/(15*Sqrt[z]) + 
  (16384*(-1 + z)^2*H[0, {4, 0}, {4, 1}, 1, 1, Sqrt[z]])/Sqrt[z] + 
  (16384*(-1 + z)^2*H[0, {4, 0}, {4, 1}, 1, {4, 1}, Sqrt[z]])/Sqrt[z] - 
  (38912*(1 + z)*H[0, {4, 0}, {4, 1}, {4, 0}, 1, Sqrt[z]])/5 - 
  (19456*(-1 + z^2)*H[0, {4, 0}, {4, 1}, {4, 0}, {4, 0}, Sqrt[z]])/
   (5*Sqrt[z]) - 4096*(1 + z)*H[0, {4, 0}, {4, 1}, {4, 0}, {4, 1}, Sqrt[z]] + 
  (16384*(-1 + z)^2*H[0, {4, 0}, {4, 1}, {4, 1}, 1, Sqrt[z]])/Sqrt[z] + 
  (18432*(1 + z)*H[0, {4, 0}, {4, 1}, {4, 1}, {4, 0}, Sqrt[z]])/5 + 
  (16384*(-1 + z)^2*H[0, {4, 0}, {4, 1}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
  (256*(193 + 242*z + 193*z^2)*H[0, {4, 1}, 0, {4, 1}, {4, 0}, Sqrt[z]])/
   (9*Sqrt[z]) + (182272*(1 + z)*H[0, {4, 1}, 1, 1, 1, Sqrt[z]])/5 + 
  (29696*(-1 + z^2)*H[0, {4, 1}, 1, 1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
  (59392*(1 + z)*H[0, {4, 1}, 1, 1, {4, 1}, Sqrt[z]])/3 + 
  (29696*(-1 + z^2)*H[0, {4, 1}, 1, {4, 0}, 1, Sqrt[z]])/(3*Sqrt[z]) - 
  (32768*(1 + z)*H[0, {4, 1}, 1, {4, 0}, {4, 0}, Sqrt[z]])/3 + 
  (16384*(-1 + z^2)*H[0, {4, 1}, 1, {4, 0}, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) + 
  (59392*(1 + z)*H[0, {4, 1}, 1, {4, 1}, 1, Sqrt[z]])/3 + 
  (16384*(-1 + z^2)*H[0, {4, 1}, 1, {4, 1}, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
  (32768*(1 + z)*H[0, {4, 1}, 1, {4, 1}, {4, 1}, Sqrt[z]])/3 + 
  (91136*(-1 + z^2)*H[0, {4, 1}, {4, 0}, 1, 1, Sqrt[z]])/(5*Sqrt[z]) - 
  (59392*(1 + z)*H[0, {4, 1}, {4, 0}, 1, {4, 0}, Sqrt[z]])/3 + 
  (29696*(-1 + z^2)*H[0, {4, 1}, {4, 0}, 1, {4, 1}, Sqrt[z]])/(3*Sqrt[z]) - 
  (413696*(1 + z)*H[0, {4, 1}, {4, 0}, {4, 0}, 1, Sqrt[z]])/15 - 
  (140288*(-1 + z^2)*H[0, {4, 1}, {4, 0}, {4, 0}, {4, 0}, Sqrt[z]])/
   (15*Sqrt[z]) - (45056*(1 + z)*H[0, {4, 1}, {4, 0}, {4, 0}, {4, 1}, 
     Sqrt[z]])/3 + (29696*(-1 + z^2)*H[0, {4, 1}, {4, 0}, {4, 1}, 1, 
     Sqrt[z]])/(3*Sqrt[z]) - 
  (108544*(1 + z)*H[0, {4, 1}, {4, 0}, {4, 1}, {4, 0}, Sqrt[z]])/15 + 
  (16384*(-1 + z^2)*H[0, {4, 1}, {4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/
   (3*Sqrt[z]) + (59392*(1 + z)*H[0, {4, 1}, {4, 1}, 1, 1, Sqrt[z]])/3 + 
  (16384*(-1 + z^2)*H[0, {4, 1}, {4, 1}, 1, {4, 0}, Sqrt[z]])/(3*Sqrt[z]) + 
  (32768*(1 + z)*H[0, {4, 1}, {4, 1}, 1, {4, 1}, Sqrt[z]])/3 + 
  (23552*(-1 + z^2)*H[0, {4, 1}, {4, 1}, {4, 0}, 1, Sqrt[z]])/(15*Sqrt[z]) + 
  (8192*(1 + z)*H[0, {4, 1}, {4, 1}, {4, 0}, {4, 0}, Sqrt[z]])/5 + 
  (1024*(-1 + z^2)*H[0, {4, 1}, {4, 1}, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] + 
  (32768*(1 + z)*H[0, {4, 1}, {4, 1}, {4, 1}, 1, Sqrt[z]])/3 + 
  (24576*(-1 + z^2)*H[0, {4, 1}, {4, 1}, {4, 1}, {4, 0}, Sqrt[z]])/
   (5*Sqrt[z]) + 6144*(1 + z)*H[0, {4, 1}, {4, 1}, {4, 1}, {4, 1}, Sqrt[z]] - 
  (32768*(-1 + z)^2*H[1, 1, 1, 1, {4, 0}, Sqrt[z]])/Sqrt[z] + 
  (32768*(-1 + z)^2*H[1, 1, 1, {4, 0}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
  (32768*(-1 + z)^2*H[1, 1, {4, 0}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z] + 
  (32768*(-1 + z)^2*H[1, {4, 0}, {4, 1}, {4, 1}, {4, 1}, Sqrt[z]])/Sqrt[z] - 
  (32768*(-1 + z)^2*H[{4, 0}, {4, 1}, {4, 1}, {4, 1}, {4, 1}, Sqrt[z]])/
   Sqrt[z]}

